Detailed Chemical Abundances in NGC 5824: Another Metal-Poor Globular Cluster with Internal Heavy Element Abundance Variations

We present radial velocities, stellar parameters, and detailed abundances of 39 elements derived from high-resolution spectroscopic observations of red giant stars in the luminous, metal-poor globular cluster NGC 5824. We observe 26 stars in NGC 5824 using the Michigan/Magellan Fiber System (M2FS) and two stars using the Magellan Inamori Kyocera Echelle (MIKE) spectrograph. We derive a mean metallicity of [Fe/H]=-1.94+/-0.02 (statistical) +/-0.10 (systematic). The metallicity dispersion of this sample of stars, 0.08 dex, is in agreement with previous work and does not exceed the expected observational errors. Previous work suggested an internal metallicity spread only when fainter samples of stars were considered, so we cannot exclude the possibility of an intrinsic metallicity dispersion in NGC 5824. The M2FS spectra reveal a large internal dispersion in [Mg/Fe], 0.28 dex, which is found in a few other luminous, metal-poor clusters. [Mg/Fe] is correlated with [O/Fe] and anti-correlated with [Na/Fe] and [Al/Fe]. There is no evidence for internal dispersion among the other alpha- or Fe-group abundance ratios. Twenty-five of the 26 stars exhibit a n-capture enrichment pattern dominated by r-process nucleosynthesis ([Eu/Fe]=+0.11+/-0.12; [Ba/Eu]=-0.66+/-0.05). Only one star shows evidence of substantial s-process enhancement ([Ba/Fe]=+0.56+/-0.12; [Ba/Eu]=+0.38+/-0.14), but this star does not exhibit other characteristics associated with s-process enhancement via mass-transfer from a binary companion. The Pb and other heavy elements produced by the s-process suggest a timescale of no more than a few hundred Myr for star formation and chemical enrichment, like the complex globular clusters M2, M22, and NGC 5286.

==> anc/MRtab2.txt <==
Title: Detailed Chemical Abundances in NGC 5824: Another Metal-Poor Globular 
Cluster with Internal Heavy Element Abundance Variations
Authors: Roederer I.U., et al.
Table: Equivalent Width Measurements for Lines Detected in the M2FS Spectra
================================================================================
Byte-by-byte Description of file: datafile2.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
--------------------------------------------------------------------------------
   1-  8 I8     ---     Name   Star name
  10- 13 A4     ---     ID     Species
  15- 21 F7.2   0.1nm   Wave   Wavelength in Angstroms
  23- 27 F5.1   0.1pm   EW     Equivalent width in milli Angstroms
--------------------------------------------------------------------------------
11001198 MgI  4571.10 142.5 
11001198 CaI  4526.94  36.2 
11001198 CaI  4578.55  39.1 
11001198 TiI  4453.70  29.7 
11001198 TiI  4481.26  43.7 
11001198 TiI  4512.73  62.7 
11001198 TiI  4518.02  72.1 
11001198 TiI  4534.78 103.5 
11001198 TiI  4548.76  72.9 
11001198 TiI  4555.48  60.6 
11001198 TiI  4617.27  46.0 
11001198 TiI  4623.10  32.7 
11001198 TiII 4443.80 147.1 
11001198 TiII 4470.85  75.9 
11001198 TiII 4501.27 149.1 
11001198 TiII 4518.33  83.5 
11001198 TiII 4583.41  57.9 
11001198 TiII 4609.26  30.6 
11001198 CrI  4545.95  64.9 
11001198 CrI  4591.39  46.2 
11001198 CrI  4600.74  74.9 
11001198 CrI  4616.12  63.6 
11001198 CrI  4626.17  65.7 
11001198 CrII 4588.20  41.0 
11001198 CrII 4592.05  30.8 
11001198 CrII 4634.07  39.5 
11001198 FeI  4445.47  65.6 
11001198 FeI  4447.13  60.8 
11001198 FeI  4447.72 120.1 
11001198 FeI  4454.38  91.1 
11001198 FeI  4466.55 135.8 
11001198 FeI  4471.68  23.4 
11001198 FeI  4480.14  38.1 
11001198 FeI  4481.61  20.1 
11001198 FeI  4484.22  59.4 
11001198 FeI  4485.68  41.8 
11001198 FeI  4494.56 139.8 
11001198 FeI  4517.52  39.8 
11001198 FeI  4547.85  46.9 
11001198 FeI  4602.00  70.6 
11001198 FeI  4602.94 129.7 
11001198 FeI  4619.29  38.4 
11001198 FeI  4630.12  65.3 
11001198 FeI  4632.91 110.0 
11001198 FeII 4491.40  58.5 
11001198 FeII 4508.29  75.8 
11001198 FeII 4520.22  81.0 
11001198 FeII 4576.34  63.3 
11001198 FeII 4583.84 107.3 
11001198 FeII 4620.52  45.2 
11001198 NiI  4470.48  26.1 
11001198 NiI  4604.99  31.8 
11001198 SrI  4607.33  26.5 
12001300 MgI  4571.10 133.1 
12001300 CaI  4526.94  43.7 
12001300 CaI  4578.55  37.2 
12001300 TiI  4465.81  17.9 
12001300 TiI  4512.73  58.3 
12001300 TiI  4518.02  67.0 
12001300 TiI  4534.78  99.1 
12001300 TiI  4548.76  72.0 
12001300 TiI  4555.48  55.2 
12001300 TiI  4617.27  42.9 
12001300 TiI  4623.10  28.1 
12001300 TiII 4470.85  94.5 
12001300 TiII 4518.33  78.9 
12001300 TiII 4583.41  60.5 
12001300 CrI  4540.49  24.4 
12001300 CrI  4545.95  62.0 
12001300 CrI  4591.39  51.2 
12001300 CrI  4600.74  72.1 
12001300 CrI  4616.12  80.6 
12001300 CrI  4626.17  69.5 
12001300 CrII 4588.20  31.8 
12001300 CrII 4592.05  12.5 
12001300 FeI  4433.22  70.6 
12001300 FeI  4439.88  20.3 
12001300 FeI  4447.13  52.8 
12001300 FeI  4447.72 118.8 
12001300 FeI  4454.38  88.8 
12001300 FeI  4461.65 160.9 
12001300 FeI  4480.14  44.2 
12001300 FeI  4481.61  21.7 
12001300 FeI  4484.22  59.2 
12001300 FeI  4485.68  42.9 
12001300 FeI  4489.74 132.5 
12001300 FeI  4517.52  39.5 
12001300 FeI  4547.85  58.3 
12001300 FeI  4587.13  20.7 
12001300 FeI  4602.00  76.1 
12001300 FeI  4602.94 121.9 
12001300 FeI  4619.29  38.5 
12001300 FeI  4630.12  63.1 
12001300 FeII 4491.40  70.1 
12001300 FeII 4508.29  85.6 
12001300 FeII 4520.22  72.0 
12001300 FeII 4576.34  48.7 
12001300 FeII 4620.52  36.7 
12001300 NiI  4470.48  39.7 
12001300 NiI  4604.99  27.8 
12001300 SrI  4607.33  27.8 
12001300 CeII 4486.91  20.6 
12001300 CeII 4628.16  32.7 
12001300 SmII 4434.32  39.4 
12001300 SmII 4566.20  15.4 
21000267 MgI  4571.10 151.8 
21000267 CaI  4526.94  48.7 
21000267 CaI  4578.55  52.0 
21000267 TiI  4453.70  33.9 
21000267 TiI  4481.26  40.7 
21000267 TiI  4512.73  79.5 
21000267 TiI  4534.78 110.3 
21000267 TiI  4548.76  88.0 
21000267 TiI  4555.48  77.3 
21000267 TiI  4617.27  66.1 
21000267 TiI  4623.10  42.3 
21000267 TiII 4432.10  36.5 
21000267 TiII 4470.85 104.6 
21000267 TiII 4501.27 173.6 
21000267 TiII 4583.41  65.3 
21000267 TiII 4609.26  36.7 
21000267 CrI  4545.95  90.4 
21000267 CrI  4591.39  62.4 
21000267 CrI  4600.74  92.8 
21000267 CrI  4616.12  87.9 
21000267 CrI  4626.17  94.9 
21000267 CrII 4554.99  26.1 
21000267 CrII 4588.20  42.8 
21000267 CrII 4592.05  25.6 
21000267 FeI  4433.22  71.8 
21000267 FeI  4439.88  35.2 
21000267 FeI  4445.47  77.3 
21000267 FeI  4447.13  67.4 
21000267 FeI  4454.38  96.9 
21000267 FeI  4471.68  54.8 
21000267 FeI  4478.02  19.7 
21000267 FeI  4480.14  58.3 
21000267 FeI  4481.61  23.2 
21000267 FeI  4484.22  69.3 
21000267 FeI  4485.68  41.5 
21000267 FeI  4489.74 150.0 
21000267 FeI  4494.56 155.5 
21000267 FeI  4504.83  20.4 
21000267 FeI  4517.52  56.6 
21000267 FeI  4547.85  58.8 
21000267 FeI  4574.22  20.6 
21000267 FeI  4602.00  83.7 
21000267 FeI  4602.94 141.2 
21000267 FeI  4619.29  50.0 
21000267 FeI  4630.12  76.8 
21000267 FeI  4632.91 116.2 
21000267 FeII 4491.40  63.4 
21000267 FeII 4508.29  84.0 
21000267 FeII 4576.34  51.6 
21000267 FeII 4620.52  42.4 
21000267 NiI  4470.48  40.0 
21000267 NiI  4604.99  47.8 
21000267 SrI  4607.33  34.9 
21000267 CeII 4486.91  28.3 
21000267 CeII 4628.16  40.1 
21000267 NdII 4513.33  20.9 
21000267 SmII 4478.66  16.9 
21000267 SmII 4523.91  31.3 
21000267 SmII 4536.51  14.9 
21000267 SmII 4566.20  17.8 
21000688 MgI  4571.10 153.7 
21000688 CaI  4526.94  39.5 
21000688 CaI  4578.55  37.3 
21000688 TiI  4465.81  22.7 
21000688 TiI  4481.26  51.9 
21000688 TiI  4512.73  67.1 
21000688 TiI  4518.02  88.5 
21000688 TiI  4534.78 110.4 
21000688 TiI  4548.76  87.8 
21000688 TiI  4555.48  67.2 
21000688 TiI  4617.27  49.5 
21000688 TiI  4623.10  42.1 
21000688 TiII 4470.85  92.6 
21000688 TiII 4501.27 172.2 
21000688 TiII 4518.33  78.4 
21000688 TiII 4583.41  59.8 
21000688 TiII 4609.26  28.2 
21000688 CrI  4545.95  85.9 
21000688 CrI  4591.39  55.1 
21000688 CrI  4600.74  84.2 
21000688 CrI  4616.12  92.8 
21000688 CrI  4626.17  86.5 
21000688 CrII 4554.99  14.6 
21000688 CrII 4588.20  44.8 
21000688 CrII 4592.05  11.9 
21000688 FeI  4433.22  70.1 
21000688 FeI  4439.88  42.8 
21000688 FeI  4446.83  39.1 
21000688 FeI  4447.13  66.8 
21000688 FeI  4447.72 138.4 
21000688 FeI  4478.02  14.6 
21000688 FeI  4480.14  41.9 
21000688 FeI  4481.61  17.5 
21000688 FeI  4484.22  66.7 
21000688 FeI  4494.56 146.5 
21000688 FeI  4504.83  16.8 
21000688 FeI  4547.85  68.6 
21000688 FeI  4587.13  22.6 
21000688 FeI  4602.00  87.8 
21000688 FeI  4602.94 143.1 
21000688 FeI  4619.29  57.6 
21000688 FeI  4630.12  78.3 
21000688 FeII 4491.40  66.2 
21000688 FeII 4508.29  73.5 
21000688 FeII 4520.22  76.7 
21000688 FeII 4576.34  62.0 
21000688 FeII 4583.84 118.0 
21000688 FeII 4620.52  36.4 
21000688 NiI  4470.48  43.0 
21000688 NiI  4604.99  31.2 
21000688 SrI  4607.33  34.9 
21000688 CeII 4486.91  28.6 
21000688 SmII 4434.32  58.8 
21000688 SmII 4478.66  33.4 
21000688 SmII 4523.91  25.1 
21000688 SmII 4536.51  14.3 
21000688 SmII 4566.20  20.8 
41000940 MgI  4571.10 116.0 
41000940 CaI  4526.94  27.9 
41000940 CaI  4578.55  29.9 
41000940 TiI  4481.26  27.5 
41000940 TiI  4512.73  44.1 
41000940 TiI  4518.02  51.0 
41000940 TiI  4534.78  89.3 
41000940 TiI  4548.76  59.6 
41000940 TiI  4555.48  34.8 
41000940 TiI  4617.27  22.4 
41000940 TiII 4443.80 140.6 
41000940 TiII 4470.85  86.4 
41000940 TiII 4501.27 140.3 
41000940 TiII 4518.33  52.9 
41000940 CrI  4545.95  41.5 
41000940 CrI  4591.39  29.3 
41000940 CrI  4600.74  64.4 
41000940 CrI  4616.12  57.5 
41000940 CrI  4626.17  55.1 
41000940 CrII 4554.99  13.3 
41000940 CrII 4588.20  27.4 
41000940 FeI  4446.83  15.8 
41000940 FeI  4447.13  47.8 
41000940 FeI  4447.72  94.6 
41000940 FeI  4454.38  63.6 
41000940 FeI  4466.55  90.9 
41000940 FeI  4484.22  43.0 
41000940 FeI  4485.68  23.6 
41000940 FeI  4494.56 126.7 
41000940 FeI  4517.52  23.7 
41000940 FeI  4547.85  42.6 
41000940 FeI  4574.22  13.1 
41000940 FeI  4587.13  13.3 
41000940 FeI  4602.00  56.5 
41000940 FeI  4602.94 112.6 
41000940 FeI  4619.29  35.9 
41000940 FeI  4630.12  57.4 
41000940 FeII 4491.40  74.8 
41000940 FeII 4508.29  73.6 
41000940 FeII 4520.22  73.9 
41000940 FeII 4576.34  50.3 
41000940 FeII 4583.84  91.0 
41000940 NiI  4470.48  30.0 
41000940 NiI  4604.99  14.9 
41000940 SrI  4607.33  16.9 
41000940 CeII 4486.91  35.5 
41000940 SmII 4566.20  10.3 
41001607 MgI  4571.10 108.9 
41001607 CaI  4526.94  50.6 
41001607 CaI  4578.55  61.8 
41001607 TiI  4465.81  17.0 
41001607 TiI  4512.73  59.4 
41001607 TiI  4518.02  77.1 
41001607 TiI  4548.76  83.4 
41001607 TiI  4555.48  72.0 
41001607 TiI  4617.27  52.0 
41001607 TiI  4623.10  37.2 
41001607 TiII 4443.80 167.2 
41001607 TiII 4470.85  97.0 
41001607 TiII 4501.27 164.9 
41001607 TiII 4518.33  77.8 
41001607 TiII 4583.41  62.1 
41001607 TiII 4609.26  31.8 
41001607 CrI  4540.49  22.6 
41001607 CrI  4545.95  77.2 
41001607 CrI  4591.39  60.1 
41001607 CrI  4600.74  89.7 
41001607 CrI  4616.12  81.6 
41001607 CrI  4626.17  76.3 
41001607 CrII 4554.99  33.6 
41001607 CrII 4588.20  51.8 
41001607 CrII 4592.05  32.5 
41001607 FeI  4445.47  78.9 
41001607 FeI  4447.13  62.7 
41001607 FeI  4447.72 138.7 
41001607 FeI  4466.55 143.6 
41001607 FeI  4471.68  38.7 
41001607 FeI  4478.02  21.4 
41001607 FeI  4480.14  54.7 
41001607 FeI  4484.22  73.2 
41001607 FeI  4485.68  37.3 
41001607 FeI  4494.56 166.2 
41001607 FeI  4504.83  20.1 
41001607 FeI  4517.52  38.0 
41001607 FeI  4547.85  62.1 
41001607 FeI  4574.22  12.8 
41001607 FeI  4619.29  47.4 
41001607 FeI  4630.12  63.9 
41001607 FeII 4508.29  92.2 
41001607 FeII 4520.22  87.3 
41001607 FeII 4576.34  61.1 
41001607 FeII 4583.84 114.5 
41001607 FeII 4620.52  47.0 
41001607 NiI  4470.48  37.9 
41001607 NiI  4604.99  29.0 
41001607 SrI  4607.33  36.7 
41001607 CeII 4628.16  27.1 
41001607 SmII 4566.20  17.2 
42006307 MgI  4571.10  99.5 
42006307 CaI  4526.94  28.0 
42006307 CaI  4578.55  22.1 
42006307 TiI  4453.70  21.5 
42006307 TiI  4465.81  10.0 
42006307 TiI  4481.26  24.8 
42006307 TiI  4512.73  52.8 
42006307 TiI  4518.02  57.3 
42006307 TiI  4548.76  57.6 
42006307 TiI  4555.48  45.1 
42006307 TiI  4617.27  35.5 
42006307 TiI  4623.10  29.6 
42006307 TiII 4443.80 155.9 
42006307 TiII 4470.85  88.0 
42006307 TiII 4501.27 149.0 
42006307 TiII 4518.33  67.6 
42006307 TiII 4583.41  43.0 
42006307 TiII 4609.26  18.3 
42006307 CrI  4545.95  68.4 
42006307 CrI  4591.39  35.4 
42006307 CrI  4600.74  61.4 
42006307 CrI  4616.12  58.4 
42006307 CrI  4626.17  60.1 
42006307 CrII 4588.20  34.7 
42006307 CrII 4592.05  13.4 
42006307 FeI  4433.22  51.5 
42006307 FeI  4447.13  36.5 
42006307 FeI  4447.72 100.5 
42006307 FeI  4454.38  73.1 
42006307 FeI  4461.65 136.2 
42006307 FeI  4480.14  22.6 
42006307 FeI  4484.22  55.6 
42006307 FeI  4485.68  36.0 
42006307 FeI  4489.74 111.1 
42006307 FeI  4494.56 107.1 
42006307 FeI  4517.52  22.1 
42006307 FeI  4547.85  51.4 
42006307 FeI  4587.13  16.3 
42006307 FeI  4602.00  68.6 
42006307 FeI  4602.94 116.4 
42006307 FeI  4619.29  40.9 
42006307 FeI  4630.12  60.5 
42006307 FeII 4491.40  52.2 
42006307 FeII 4508.29  84.2 
42006307 FeII 4520.22  68.6 
42006307 FeII 4576.34  44.3 
42006307 FeII 4583.84 103.7 
42006307 FeII 4620.52  31.0 
42006307 NiI  4470.48  25.2 
42006307 NiI  4604.99  39.3 
42006307 SrI  4607.33  16.4 
42006307 CeII 4486.91  13.3 
42006307 CeII 4628.16  19.6 
42006307 SmII 4523.91  25.0 
42006307 SmII 4566.20  14.9 
42007539 MgI  4571.10 150.1 
42007539 CaI  4526.94  38.8 
42007539 TiI  4481.26  35.7 
42007539 TiI  4512.73  61.8 
42007539 TiI  4518.02  83.2 
42007539 TiI  4534.78  96.0 
42007539 TiI  4548.76  81.6 
42007539 TiI  4555.48  51.0 
42007539 TiI  4617.27  51.0 
42007539 TiI  4623.10  31.9 
42007539 TiII 4432.10  56.2 
42007539 TiII 4443.80 160.3 
42007539 TiII 4470.85  83.6 
42007539 TiII 4501.27 165.1 
42007539 TiII 4518.33  83.0 
42007539 TiII 4583.41  46.8 
42007539 TiII 4609.26  32.0 
42007539 CrI  4545.95  71.6 
42007539 CrI  4591.39  66.5 
42007539 CrI  4600.74  77.1 
42007539 CrI  4616.12  72.7 
42007539 CrI  4626.17  80.4 
42007539 CrII 4554.99   9.6 
42007539 CrII 4588.20  48.8 
42007539 CrII 4592.05  18.0 
42007539 FeI  4433.22  73.9 
42007539 FeI  4445.47  58.2 
42007539 FeI  4447.13  68.1 
42007539 FeI  4447.72 139.2 
42007539 FeI  4454.38 102.2 
42007539 FeI  4461.65 173.6 
42007539 FeI  4466.55 126.3 
42007539 FeI  4471.68  30.1 
42007539 FeI  4484.22  50.4 
42007539 FeI  4485.68  44.9 
42007539 FeI  4489.74 128.0 
42007539 FeI  4494.56 129.7 
42007539 FeI  4547.85  55.6 
42007539 FeI  4587.13  25.0 
42007539 FeI  4602.00  66.9 
42007539 FeI  4602.94 126.5 
42007539 FeI  4619.29  46.2 
42007539 FeI  4630.12  62.2 
42007539 FeII 4491.40  62.9 
42007539 FeII 4508.29  81.0 
42007539 FeII 4576.34  52.0 
42007539 FeII 4583.84 113.6 
42007539 NiI  4470.48  30.1 
42007539 NiI  4604.99  27.8 
42007539 SrI  4607.33  16.0 
42007539 CeII 4628.16  27.3 
42007539 SmII 4434.32  32.7 
42008343 MgI  4571.10 113.6 
42008343 CaI  4526.94  25.0 
42008343 CaI  4578.55  36.7 
42008343 TiI  4481.26  24.4 
42008343 TiI  4512.73  51.6 
42008343 TiI  4518.02  58.1 
42008343 TiI  4534.78  71.8 
42008343 TiI  4548.76  38.0 
42008343 TiI  4555.48  35.0 
42008343 TiI  4617.27  29.2 
42008343 TiI  4623.10  17.4 
42008343 TiII 4443.80 143.5 
42008343 TiII 4470.85  66.8 
42008343 TiII 4501.27 140.2 
42008343 TiII 4518.33  62.7 
42008343 TiII 4583.41  36.9 
42008343 TiII 4609.26  22.3 
42008343 CrI  4545.95  41.7 
42008343 CrI  4591.39  36.0 
42008343 CrI  4600.74  52.8 
42008343 CrI  4616.12  55.6 
42008343 CrI  4626.17  46.0 
42008343 CrII 4588.20  37.6 
42008343 FeI  4433.22  35.3 
42008343 FeI  4439.88  23.3 
42008343 FeI  4445.47  39.0 
42008343 FeI  4447.13  39.5 
42008343 FeI  4447.72  91.4 
42008343 FeI  4454.38  52.8 
42008343 FeI  4466.55 102.9 
42008343 FeI  4471.68  15.4 
42008343 FeI  4480.14  29.4 
42008343 FeI  4484.22  43.4 
42008343 FeI  4485.68  24.7 
42008343 FeI  4489.74  95.5 
42008343 FeI  4494.56 113.5 
42008343 FeI  4547.85  36.1 
42008343 FeI  4602.00  40.3 
42008343 FeI  4602.94  93.3 
42008343 FeI  4619.29  28.8 
42008343 FeI  4630.12  44.0 
42008343 FeII 4491.40  56.3 
42008343 FeII 4508.29  74.5 
42008343 FeII 4520.22  78.4 
42008343 FeII 4576.34  42.4 
42008343 FeII 4583.84  98.5 
42008343 FeII 4620.52  25.5 
42008343 NiI  4470.48  21.5 
42008343 NiI  4604.99  26.0 
42008555 MgI  4571.10  89.4 
42008555 CaI  4526.94  28.3 
42008555 CaI  4578.55  17.2 
42008555 TiI  4481.26  23.9 
42008555 TiI  4512.73  35.8 
42008555 TiI  4518.02  52.3 
42008555 TiI  4534.78  62.9 
42008555 TiI  4548.76  39.4 
42008555 TiI  4555.48  36.0 
42008555 TiII 4443.80 138.2 
42008555 TiII 4470.85  67.9 
42008555 TiII 4501.27 117.7 
42008555 TiII 4518.33  55.3 
42008555 TiII 4583.41  34.2 
42008555 CrI  4545.95  39.1 
42008555 CrI  4591.39  22.3 
42008555 CrI  4600.74  38.5 
42008555 CrI  4616.12  56.1 
42008555 CrI  4626.17  48.6 
42008555 CrII 4588.20  31.7 
42008555 FeI  4433.22  47.0 
42008555 FeI  4447.72  86.5 
42008555 FeI  4454.38  50.1 
42008555 FeI  4466.55  90.4 
42008555 FeI  4484.22  41.5 
42008555 FeI  4489.74  83.8 
42008555 FeI  4494.56 119.5 
42008555 FeI  4547.85  46.5 
42008555 FeI  4602.00  44.2 
42008555 FeI  4602.94  76.5 
42008555 FeI  4619.29  31.3 
42008555 FeII 4491.40  48.6 
42008555 FeII 4508.29  81.4 
42008555 FeII 4520.22  72.5 
42008555 FeII 4576.34  40.2 
42008555 NiI  4470.48  13.3 
42008555 NiI  4604.99  23.4 
42008555 CeII 4486.91  21.4 
42008555 SmII 4434.32  22.2 
42009955 MgI  4571.10 135.0 
42009955 CaI  4526.94  39.6 
42009955 CaI  4578.55  43.6 
42009955 TiI  4453.70  25.8 
42009955 TiI  4474.85  16.1 
42009955 TiI  4481.26  41.0 
42009955 TiI  4512.73  67.2 
42009955 TiI  4518.02  83.5 
42009955 TiI  4534.78 103.3 
42009955 TiI  4548.76  77.7 
42009955 TiI  4555.48  61.7 
42009955 TiI  4617.27  43.9 
42009955 TiI  4623.10  33.9 
42009955 TiII 4443.80 162.5 
42009955 TiII 4470.85  88.2 
42009955 TiII 4501.27 141.1 
42009955 TiII 4518.33  91.3 
42009955 TiII 4583.41  64.1 
42009955 TiII 4609.26  35.6 
42009955 CrI  4545.95  72.1 
42009955 CrI  4591.39  53.1 
42009955 CrI  4600.74  74.7 
42009955 CrI  4616.12  82.4 
42009955 CrI  4626.17  73.1 
42009955 CrII 4554.99  23.9 
42009955 CrII 4588.20  46.1 
42009955 CrII 4592.05  20.6 
42009955 FeI  4433.22  61.6 
42009955 FeI  4439.88  31.8 
42009955 FeI  4445.47  72.5 
42009955 FeI  4447.13  67.7 
42009955 FeI  4447.72 138.2 
42009955 FeI  4454.38  91.5 
42009955 FeI  4466.55 148.4 
42009955 FeI  4471.68  41.7 
42009955 FeI  4478.02  23.0 
42009955 FeI  4480.14  60.5 
42009955 FeI  4481.61  19.2 
42009955 FeI  4484.22  72.9 
42009955 FeI  4485.68  48.7 
42009955 FeI  4489.74 169.8 
42009955 FeI  4494.56 152.5 
42009955 FeI  4517.52  39.5 
42009955 FeI  4523.40  14.1 
42009955 FeI  4547.85  52.2 
42009955 FeI  4587.13  29.4 
42009955 FeI  4602.94 135.6 
42009955 FeI  4619.29  43.0 
42009955 FeI  4630.12  76.0 
42009955 FeI  4632.91 118.9 
42009955 FeII 4491.40  77.3 
42009955 FeII 4508.29  88.6 
42009955 FeII 4520.22  84.3 
42009955 FeII 4576.34  58.0 
42009955 FeII 4583.84 110.8 
42009955 FeII 4620.52  39.3 
42009955 NiI  4470.48  32.1 
42009955 NiI  4604.99  32.9 
42009955 SrI  4607.33  24.3 
42009955 CeII 4628.16  29.2 
42009955 SmII 4523.91  15.8 
42010124 MgI  4571.10 143.5 
42010124 CaI  4526.94  41.0 
42010124 CaI  4578.55  33.4 
42010124 TiI  4453.70  23.8 
42010124 TiI  4474.85  17.9 
42010124 TiI  4481.26  47.2 
42010124 TiI  4512.73  72.7 
42010124 TiI  4518.02  80.0 
42010124 TiI  4534.78 100.5 
42010124 TiI  4548.76  78.0 
42010124 TiI  4555.48  62.6 
42010124 TiI  4617.27  47.9 
42010124 TiI  4623.10  35.7 
42010124 TiII 4443.80 172.9 
42010124 TiII 4470.85 102.4 
42010124 TiII 4501.27 167.9 
42010124 TiII 4583.41  54.1 
42010124 TiII 4609.26  32.2 
42010124 CrI  4545.95  70.0 
42010124 CrI  4591.39  53.1 
42010124 CrI  4600.74  76.1 
42010124 CrI  4616.12  83.9 
42010124 CrI  4626.17  70.4 
42010124 CrII 4554.99  11.0 
42010124 CrII 4588.20  40.8 
42010124 CrII 4592.05  18.0 
42010124 FeI  4433.22  53.0 
42010124 FeI  4439.88  34.9 
42010124 FeI  4445.47  84.5 
42010124 FeI  4446.83  38.3 
42010124 FeI  4447.13  63.1 
42010124 FeI  4447.72 133.3 
42010124 FeI  4454.38  81.3 
42010124 FeI  4471.68  44.2 
42010124 FeI  4478.02   9.7 
42010124 FeI  4480.14  43.9 
42010124 FeI  4484.22  66.9 
42010124 FeI  4485.68  36.3 
42010124 FeI  4489.74 158.5 
42010124 FeI  4494.56 148.4 
42010124 FeI  4504.83  23.3 
42010124 FeI  4517.52  44.5 
42010124 FeI  4523.40  14.8 
42010124 FeI  4547.85  56.2 
42010124 FeI  4574.22  13.2 
42010124 FeI  4587.13  18.8 
42010124 FeI  4602.00  79.2 
42010124 FeI  4602.94 136.0 
42010124 FeI  4619.29  47.7 
42010124 FeI  4630.12  76.2 
42010124 FeI  4632.91 106.2 
42010124 FeII 4491.40  62.1 
42010124 FeII 4508.29  82.6 
42010124 FeII 4520.22  80.4 
42010124 FeII 4576.34  51.0 
42010124 FeII 4583.84 117.9 
42010124 FeII 4620.52  41.1 
42010124 NiI  4470.48  38.8 
42010124 NiI  4604.99  29.7 
42010124 SrI  4607.33  33.4 
42010124 CeII 4486.91  39.0 
42010124 CeII 4628.16  30.3 
42010124 SmII 4434.32  24.9 
42010124 SmII 4523.91  23.1 
42010124 SmII 4536.51  16.0 
42010124 SmII 4566.20  12.2 
42010715 MgI  4571.10 130.3 
42010715 CaI  4526.94  35.5 
42010715 CaI  4578.55  34.0 
42010715 TiI  4512.73  50.5 
42010715 TiI  4518.02  65.2 
42010715 TiI  4534.78  92.3 
42010715 TiI  4548.76  60.7 
42010715 TiI  4555.48  56.4 
42010715 TiI  4617.27  42.5 
42010715 TiII 4443.80 149.9 
42010715 TiII 4501.27 146.0 
42010715 TiII 4518.33  62.1 
42010715 TiII 4583.41  53.0 
42010715 CrI  4545.95  57.9 
42010715 CrI  4591.39  32.2 
42010715 CrI  4600.74  63.5 
42010715 CrI  4616.12  64.2 
42010715 CrI  4626.17  59.6 
42010715 CrII 4588.20  46.6 
42010715 CrII 4592.05  20.4 
42010715 FeI  4466.55 110.8 
42010715 FeI  4485.68  25.2 
42010715 FeI  4489.74 109.4 
42010715 FeI  4494.56 110.5 
42010715 FeI  4517.52  31.6 
42010715 FeI  4547.85  38.4 
42010715 FeI  4602.00  75.2 
42010715 FeI  4602.94 124.8 
42010715 FeI  4619.29  43.6 
42010715 FeI  4630.12  62.2 
42010715 FeII 4491.40  65.3 
42010715 FeII 4508.29  79.4 
42010715 FeII 4520.22  79.2 
42010715 FeII 4576.34  60.6 
42010715 FeII 4583.84  94.6 
42010715 FeII 4620.52  27.5 
42010715 NiI  4604.99  39.6 
42010715 SrI  4607.33  14.5 
42010715 SmII 4536.51  13.5 
42011097 MgI  4571.10 114.1 
42011097 CaI  4526.94  36.0 
42011097 CaI  4578.55  35.5 
42011097 TiI  4453.70  10.4 
42011097 TiI  4512.73  48.3 
42011097 TiI  4518.02  56.8 
42011097 TiI  4534.78  80.1 
42011097 TiI  4548.76  51.1 
42011097 TiI  4555.48  52.3 
42011097 TiI  4617.27  38.2 
42011097 TiI  4623.10  26.6 
42011097 TiII 4432.10  32.7 
42011097 TiII 4443.80 138.4 
42011097 TiII 4470.85  77.6 
42011097 TiII 4501.27 138.7 
42011097 TiII 4518.33  72.4 
42011097 TiII 4583.41  42.9 
42011097 TiII 4609.26  24.6 
42011097 CrI  4540.49  20.0 
42011097 CrI  4545.95  39.2 
42011097 CrI  4591.39  48.1 
42011097 CrI  4600.74  60.5 
42011097 CrI  4616.12  59.5 
42011097 CrI  4626.17  48.9 
42011097 CrII 4588.20  42.9 
42011097 FeI  4433.22  43.8 
42011097 FeI  4447.13  42.5 
42011097 FeI  4447.72 107.8 
42011097 FeI  4454.38  67.0 
42011097 FeI  4466.55 111.0 
42011097 FeI  4484.22  51.7 
42011097 FeI  4485.68  41.7 
42011097 FeI  4489.74 108.9 
42011097 FeI  4494.56 124.5 
42011097 FeI  4517.52  24.6 
42011097 FeI  4547.85  38.2 
42011097 FeI  4587.13  15.5 
42011097 FeI  4602.00  59.7 
42011097 FeI  4602.94 109.4 
42011097 FeI  4619.29  32.0 
42011097 FeI  4630.12  45.0 
42011097 FeI  4632.91  82.1 
42011097 FeII 4491.40  61.9 
42011097 FeII 4508.29  70.0 
42011097 FeII 4520.22  70.3 
42011097 FeII 4576.34  49.6 
42011097 FeII 4583.84 106.9 
42011097 FeII 4620.52  42.3 
42011097 NiI  4470.48  13.2 
42011097 NiI  4604.99  17.9 
42011097 SrI  4607.33  15.6 
42011097 CeII 4486.91  20.5 
42011097 CeII 4628.16  17.1 
42011097 SmII 4434.32  23.9 
42011404 MgI  4571.10 138.3 
42011404 CaI  4526.94  45.8 
42011404 CaI  4578.55  57.7 
42011404 TiI  4512.73  76.1 
42011404 TiI  4518.02  83.8 
42011404 TiI  4534.78 106.0 
42011404 TiI  4548.76  79.1 
42011404 TiI  4555.48  58.9 
42011404 TiI  4617.27  46.3 
42011404 TiI  4623.10  29.7 
42011404 TiII 4470.85 109.1 
42011404 TiII 4501.27 166.1 
42011404 TiII 4518.33  84.4 
42011404 TiII 4583.41  57.5 
42011404 TiII 4609.26  17.6 
42011404 CrI  4545.95  79.5 
42011404 CrI  4600.74  71.6 
42011404 CrI  4616.12  74.0 
42011404 CrI  4626.17  84.9 
42011404 CrII 4554.99  17.9 
42011404 CrII 4588.20  42.6 
42011404 FeI  4445.47  78.2 
42011404 FeI  4447.13  64.7 
42011404 FeI  4447.72 127.5 
42011404 FeI  4471.68  45.4 
42011404 FeI  4485.68  51.1 
42011404 FeI  4517.52  39.7 
42011404 FeI  4547.85  55.3 
42011404 FeI  4602.00  88.8 
42011404 FeI  4602.94 135.6 
42011404 FeI  4619.29  51.2 
42011404 FeI  4630.12  63.9 
42011404 FeII 4508.29  78.4 
42011404 FeII 4520.22  80.5 
42011404 FeII 4576.34  61.2 
42011404 FeII 4583.84 113.5 
42011404 FeII 4620.52  39.1 
42011404 NiI  4470.48  28.2 
42011404 NiI  4604.99  45.7 
42011404 SrI  4607.33  31.8 
42012704 MgI  4571.10 143.0 
42012704 CaI  4526.94  38.7 
42012704 CaI  4578.55  43.8 
42012704 TiI  4453.70  21.8 
42012704 TiI  4512.73  65.4 
42012704 TiI  4518.02  72.0 
42012704 TiI  4534.78  96.1 
42012704 TiI  4548.76  68.2 
42012704 TiI  4555.48  56.1 
42012704 TiI  4617.27  45.7 
42012704 TiI  4623.10  31.5 
42012704 TiII 4443.80 167.8 
42012704 TiII 4470.85  94.0 
42012704 TiII 4501.27 149.6 
42012704 TiII 4518.33  80.1 
42012704 TiII 4583.41  63.6 
42012704 TiII 4609.26  27.3 
42012704 CrI  4545.95  59.7 
42012704 CrI  4591.39  46.7 
42012704 CrI  4600.74  76.3 
42012704 CrI  4616.12  76.1 
42012704 CrI  4626.17  63.8 
42012704 CrII 4588.20  43.8 
42012704 CrII 4592.05  21.7 
42012704 FeI  4439.88  37.1 
42012704 FeI  4445.47  67.4 
42012704 FeI  4446.83  26.4 
42012704 FeI  4447.13  43.5 
42012704 FeI  4447.72 123.2 
42012704 FeI  4454.38  79.4 
42012704 FeI  4466.55 134.0 
42012704 FeI  4484.22  74.5 
42012704 FeI  4485.68  36.0 
42012704 FeI  4489.74 149.4 
42012704 FeI  4494.56 156.6 
42012704 FeI  4517.52  28.4 
42012704 FeI  4523.40  13.5 
42012704 FeI  4547.85  59.0 
42012704 FeI  4587.13  12.4 
42012704 FeI  4602.00  78.7 
42012704 FeI  4619.29  45.9 
42012704 FeII 4491.40  78.3 
42012704 FeII 4508.29  92.7 
42012704 FeII 4520.22  81.3 
42012704 FeII 4576.34  52.2 
42012704 FeII 4583.84 109.2 
42012704 FeII 4620.52  41.4 
42012704 NiI  4470.48  49.1 
42012704 NiI  4604.99  30.8 
42012704 SrI  4607.33  19.8 
42012704 CeII 4486.91  36.9 
42012704 NdII 4513.33  11.1 
42012704 SmII 4523.91  17.4 
42012704 SmII 4566.20  16.0 
42013014 MgI  4571.10 103.6 
42013014 CaI  4526.94  29.7 
42013014 CaI  4578.55  33.6 
42013014 TiI  4512.73  49.8 
42013014 TiI  4518.02  66.2 
42013014 TiI  4534.78  79.1 
42013014 TiI  4548.76  43.9 
42013014 TiI  4555.48  37.6 
42013014 TiI  4617.27  49.3 
42013014 TiII 4432.10  23.0 
42013014 TiII 4443.80 152.6 
42013014 TiII 4470.85  68.5 
42013014 TiII 4501.27 170.8 
42013014 TiII 4518.33  80.3 
42013014 TiII 4583.41  62.3 
42013014 CrI  4545.95  42.6 
42013014 CrI  4591.39  46.1 
42013014 CrI  4600.74  41.9 
42013014 CrI  4616.12  54.2 
42013014 CrI  4626.17  52.8 
42013014 CrII 4588.20  54.0 
42013014 FeI  4447.13  46.7 
42013014 FeI  4447.72 120.8 
42013014 FeI  4466.55 126.9 
42013014 FeI  4480.14  41.0 
42013014 FeI  4484.22  56.3 
42013014 FeI  4485.68  30.2 
42013014 FeI  4489.74 146.1 
42013014 FeI  4494.56 144.1 
42013014 FeI  4517.52  22.6 
42013014 FeI  4602.00  59.2 
42013014 FeI  4602.94 127.2 
42013014 FeI  4619.29  34.8 
42013014 FeI  4630.12  68.5 
42013014 FeI  4632.91  79.1 
42013014 FeII 4491.40  91.7 
42013014 FeII 4508.29  91.7 
42013014 FeII 4520.22  89.0 
42013014 FeII 4576.34  42.1 
42013014 FeII 4583.84 106.6 
42013014 FeII 4620.52  52.5 
42013014 NiI  4470.48  16.8 
42013014 NiI  4604.99  20.3 
42013014 CeII 4628.16  23.8 
52005710 MgI  4571.10  94.4 
52005710 CaI  4578.55  25.3 
52005710 TiI  4518.02  47.7 
52005710 TiI  4534.78  72.7 
52005710 TiI  4555.48  54.7 
52005710 TiI  4617.27  23.7 
52005710 TiI  4623.10  16.6 
52005710 TiII 4443.80 132.6 
52005710 TiII 4470.85  83.8 
52005710 TiII 4501.27 129.3 
52005710 TiII 4518.33  65.3 
52005710 TiII 4583.41  37.6 
52005710 CrI  4545.95  38.9 
52005710 CrI  4591.39  26.8 
52005710 CrI  4600.74  46.7 
52005710 CrI  4616.12  48.6 
52005710 CrI  4626.17  53.5 
52005710 CrII 4588.20  54.4 
52005710 FeI  4447.72  97.2 
52005710 FeI  4461.65 127.5 
52005710 FeI  4466.55  90.2 
52005710 FeI  4480.14  27.5 
52005710 FeI  4494.56 107.4 
52005710 FeI  4602.00  45.4 
52005710 FeI  4602.94  94.4 
52005710 FeI  4619.29  32.1 
52005710 FeI  4630.12  44.9 
52005710 FeI  4632.91  55.1 
52005710 FeII 4491.40  52.8 
52005710 FeII 4508.29  69.0 
52005710 FeII 4520.22  72.7 
52005710 FeII 4576.34  46.3 
52005710 FeII 4620.52  31.4 
52005710 NiI  4470.48  35.4 
52005710 NiI  4604.99  33.5 
52005710 SrI  4607.33  29.1 
52005710 CeII 4628.16  28.2 
61000144 MgI  4571.10 123.2 
61000144 CaI  4578.55  36.6 
61000144 TiI  4512.73  43.9 
61000144 TiI  4518.02  65.4 
61000144 TiI  4548.76  62.5 
61000144 TiI  4555.48  48.8 
61000144 TiI  4617.27  32.7 
61000144 TiI  4623.10  19.6 
61000144 TiII 4470.85  90.2 
61000144 TiII 4518.33  66.7 
61000144 TiII 4583.41  48.7 
61000144 CrI  4545.95  39.9 
61000144 CrI  4591.39  27.9 
61000144 CrI  4600.74  54.7 
61000144 CrI  4616.12  64.4 
61000144 CrI  4626.17  63.0 
61000144 CrII 4554.99  27.2 
61000144 CrII 4588.20  31.2 
61000144 FeI  4433.22  49.9 
61000144 FeI  4439.88  26.4 
61000144 FeI  4447.72 111.4 
61000144 FeI  4480.14  32.4 
61000144 FeI  4484.22  47.5 
61000144 FeI  4517.52  27.7 
61000144 FeI  4602.94 118.0 
61000144 FeI  4619.29  32.6 
61000144 FeI  4630.12  50.4 
61000144 FeI  4632.91  81.6 
61000144 FeII 4491.40  65.1 
61000144 FeII 4508.29  86.8 
61000144 FeII 4520.22  65.4 
61000144 FeII 4576.34  53.9 
61000144 NiI  4470.48  34.7 
61000144 SrI  4607.33  17.3 
61000144 CeII 4486.91  18.0 
61000397 MgI  4571.10 136.5 
61000397 CaI  4526.94  37.5 
61000397 CaI  4578.55  32.6 
61000397 TiI  4465.81  20.9 
61000397 TiI  4512.73  63.6 
61000397 TiI  4518.02  77.4 
61000397 TiI  4534.78 100.2 
61000397 TiI  4555.48  61.2 
61000397 TiI  4617.27  41.4 
61000397 TiII 4470.85  99.3 
61000397 TiII 4501.27 159.3 
61000397 TiII 4518.33  70.9 
61000397 TiII 4583.41  41.8 
61000397 TiII 4609.26  34.5 
61000397 CrI  4591.39  70.9 
61000397 CrI  4600.74  67.3 
61000397 CrI  4616.12  74.3 
61000397 CrI  4626.17  78.0 
61000397 CrII 4592.05  22.3 
61000397 FeI  4439.88  32.0 
61000397 FeI  4445.47  56.9 
61000397 FeI  4447.13  50.2 
61000397 FeI  4454.38  79.5 
61000397 FeI  4466.55 117.6 
61000397 FeI  4471.68  24.5 
61000397 FeI  4484.22  62.9 
61000397 FeI  4485.68  43.4 
61000397 FeI  4494.56 140.0 
61000397 FeI  4602.00  66.9 
61000397 FeI  4602.94 129.6 
61000397 FeI  4619.29  40.0 
61000397 FeII 4491.40  70.2 
61000397 FeII 4508.29  87.4 
61000397 FeII 4520.22  74.2 
61000397 FeII 4576.34  58.1 
61000397 FeII 4583.84 108.2 
61000397 FeII 4620.52  42.3 
61000397 NiI  4470.48  27.5 
61000397 NiI  4604.99  26.2 
61000397 SrI  4607.33  14.1 
61000397 NdII 4513.33  19.3 
61000397 SmII 4478.66  17.0 
61000397 SmII 4566.20  27.7 
61000826 MgI  4571.10 126.4 
61000826 CaI  4526.94  29.0 
61000826 CaI  4578.55  31.9 
61000826 TiI  4481.26  32.3 
61000826 TiI  4512.73  57.1 
61000826 TiI  4518.02  60.9 
61000826 TiI  4534.78  89.1 
61000826 TiI  4548.76  61.5 
61000826 TiI  4555.48  49.1 
61000826 TiI  4617.27  41.4 
61000826 TiI  4623.10  27.1 
61000826 TiII 4443.80 147.2 
61000826 TiII 4470.85  82.6 
61000826 TiII 4501.27 139.0 
61000826 TiII 4518.33  72.9 
61000826 TiII 4583.41  48.9 
61000826 TiII 4609.26  32.6 
61000826 CrI  4545.95  61.9 
61000826 CrI  4591.39  38.8 
61000826 CrI  4600.74  51.4 
61000826 CrI  4616.12  64.5 
61000826 CrI  4626.17  67.4 
61000826 CrII 4588.20  39.9 
61000826 CrII 4634.07  36.4 
61000826 FeI  4445.47  46.7 
61000826 FeI  4446.83  25.9 
61000826 FeI  4447.13  44.3 
61000826 FeI  4447.72 102.9 
61000826 FeI  4454.38  59.0 
61000826 FeI  4461.65 151.7 
61000826 FeI  4480.14  20.3 
61000826 FeI  4484.22  56.1 
61000826 FeI  4489.74 109.2 
61000826 FeI  4494.56 131.4 
61000826 FeI  4504.83  23.4 
61000826 FeI  4517.52  29.2 
61000826 FeI  4547.85  46.1 
61000826 FeI  4602.00  80.9 
61000826 FeI  4602.94 124.0 
61000826 FeI  4619.29  37.6 
61000826 FeI  4630.12  64.1 
61000826 FeII 4491.40  51.0 
61000826 FeII 4508.29  73.7 
61000826 FeII 4520.22  78.8 
61000826 FeII 4576.34  42.2 
61000826 FeII 4583.84 105.0 
61000826 FeII 4620.52  34.5 
61000826 NiI  4470.48  28.4 
61000826 NiI  4604.99  41.3 
61000826 SrI  4607.33  14.8 
61000826 CeII 4486.91  19.2 
61000826 CeII 4628.16  27.2 
61005163 MgI  4571.10 165.3 
61005163 CaI  4578.55  56.4 
61005163 TiI  4453.70  38.9 
61005163 TiI  4481.26  51.7 
61005163 TiI  4512.73  85.6 
61005163 TiI  4518.02  89.3 
61005163 TiI  4548.76  78.8 
61005163 TiI  4555.48  72.6 
61005163 TiI  4617.27  46.9 
61005163 TiI  4623.10  35.5 
61005163 TiII 4443.80 164.9 
61005163 TiII 4470.85  96.4 
61005163 TiII 4501.27 159.7 
61005163 TiII 4518.33  82.6 
61005163 TiII 4583.41  58.9 
61005163 TiII 4609.26  40.3 
61005163 CrI  4540.49  21.5 
61005163 CrI  4545.95  86.7 
61005163 CrI  4591.39  58.7 
61005163 CrI  4600.74  88.7 
61005163 CrI  4616.12  93.3 
61005163 CrI  4626.17  82.1 
61005163 CrII 4554.99  27.4 
61005163 CrII 4588.20  43.3 
61005163 CrII 4592.05  30.4 
61005163 FeI  4445.47  86.7 
61005163 FeI  4447.13  70.5 
61005163 FeI  4447.72 132.2 
61005163 FeI  4454.38  89.2 
61005163 FeI  4461.65 188.7 
61005163 FeI  4471.68  47.2 
61005163 FeI  4480.14  59.8 
61005163 FeI  4481.61  25.3 
61005163 FeI  4484.22  76.2 
61005163 FeI  4485.68  51.7 
61005163 FeI  4489.74 158.6 
61005163 FeI  4494.56 159.9 
61005163 FeI  4517.52  45.7 
61005163 FeI  4547.85  59.2 
61005163 FeI  4587.13  17.4 
61005163 FeI  4602.00  79.3 
61005163 FeI  4602.94 139.9 
61005163 FeI  4619.29  48.9 
61005163 FeI  4630.12  69.8 
61005163 FeII 4491.40  67.7 
61005163 FeII 4508.29  89.0 
61005163 FeII 4520.22  87.1 
61005163 FeII 4576.34  66.3 
61005163 FeII 4583.84 114.1 
61005163 FeII 4620.52  37.8 
61005163 NiI  4470.48  42.8 
61005163 NiI  4604.99  38.8 
61005163 SrI  4607.33  43.8 
61005163 CeII 4486.91  64.0 
61005163 CeII 4628.16  75.1 
61007408 MgI  4571.10 108.0 
61007408 CaI  4526.94  38.7 
61007408 CaI  4578.55  34.7 
61007408 TiI  4512.73  58.7 
61007408 TiI  4518.02  57.8 
61007408 TiI  4534.78  76.8 
61007408 TiI  4548.76  63.8 
61007408 TiI  4555.48  48.1 
61007408 TiI  4623.10  35.9 
61007408 TiII 4443.80 152.5 
61007408 TiII 4470.85  89.4 
61007408 TiII 4501.27 158.0 
61007408 TiII 4518.33  69.6 
61007408 TiII 4583.41  54.8 
61007408 TiII 4609.26  20.8 
61007408 CrI  4540.49  20.6 
61007408 CrI  4545.95  67.6 
61007408 CrI  4591.39  46.1 
61007408 CrI  4600.74  63.1 
61007408 CrI  4616.12  70.9 
61007408 CrI  4626.17  61.8 
61007408 CrII 4554.99  21.5 
61007408 CrII 4588.20  47.4 
61007408 CrII 4592.05  19.4 
61007408 FeI  4439.88  20.1 
61007408 FeI  4445.47  56.3 
61007408 FeI  4446.83  22.0 
61007408 FeI  4447.72 122.8 
61007408 FeI  4454.38  83.6 
61007408 FeI  4471.68  27.0 
61007408 FeI  4480.14  27.5 
61007408 FeI  4481.61  21.5 
61007408 FeI  4484.22  57.6 
61007408 FeI  4485.68  26.4 
61007408 FeI  4489.74 122.2 
61007408 FeI  4494.56 120.3 
61007408 FeI  4504.83  13.4 
61007408 FeI  4517.52  27.2 
61007408 FeI  4547.85  45.1 
61007408 FeI  4602.00  64.0 
61007408 FeI  4602.94 113.9 
61007408 FeI  4619.29  52.6 
61007408 FeI  4630.12  55.2 
61007408 FeI  4632.91  88.4 
61007408 FeII 4491.40  54.6 
61007408 FeII 4508.29  77.1 
61007408 FeII 4520.22  76.4 
61007408 FeII 4576.34  39.5 
61007408 FeII 4583.84 109.6 
61007408 FeII 4620.52  31.3 
61007408 NiI  4470.48  44.8 
61007408 NiI  4604.99  30.3 
61007408 SrI  4607.33  14.2 
61007408 CeII 4486.91  25.0 
61007408 CeII 4628.16  35.0 
61007408 SmII 4434.32  27.5 
61007408 SmII 4478.66  18.0 
61007408 SmII 4523.91  17.0 
61007408 SmII 4536.51  12.0 
61007408 SmII 4566.20   9.9 
61007565 MgI  4571.10 124.3 
61007565 CaI  4526.94  36.6 
61007565 CaI  4578.55  40.5 
61007565 TiI  4474.85  15.5 
61007565 TiI  4481.26  36.7 
61007565 TiI  4512.73  64.3 
61007565 TiI  4518.02  79.1 
61007565 TiI  4534.78 103.6 
61007565 TiI  4548.76  76.2 
61007565 TiI  4555.48  63.4 
61007565 TiI  4617.27  47.2 
61007565 TiI  4623.10  32.2 
61007565 TiII 4432.10  42.9 
61007565 TiII 4443.80 168.9 
61007565 TiII 4470.85  94.0 
61007565 TiII 4501.27 157.1 
61007565 TiII 4518.33  89.2 
61007565 CrI  4540.49  14.6 
61007565 CrI  4545.95  70.4 
61007565 CrI  4591.39  56.0 
61007565 CrI  4600.74  79.3 
61007565 CrI  4616.12  82.3 
61007565 CrI  4626.17  71.4 
61007565 CrII 4554.99  17.8 
61007565 CrII 4592.05  28.1 
61007565 FeI  4433.22  50.1 
61007565 FeI  4439.88  30.1 
61007565 FeI  4445.47  75.6 
61007565 FeI  4447.13  63.1 
61007565 FeI  4447.72 126.3 
61007565 FeI  4454.38  79.6 
61007565 FeI  4471.68  43.1 
61007565 FeI  4481.61  21.1 
61007565 FeI  4484.22  57.5 
61007565 FeI  4485.68  38.3 
61007565 FeI  4494.56 142.5 
61007565 FeI  4504.83  18.9 
61007565 FeI  4517.52  45.9 
61007565 FeI  4523.40  14.1 
61007565 FeI  4547.85  51.7 
61007565 FeI  4602.00  81.4 
61007565 FeI  4602.94 132.0 
61007565 FeI  4619.29  45.7 
61007565 FeI  4632.91 102.6 
61007565 FeII 4491.40  64.5 
61007565 FeII 4508.29  96.1 
61007565 FeII 4576.34  54.8 
61007565 FeII 4620.52  33.2 
61007565 NiI  4470.48  44.9 
61007565 NiI  4604.99  37.1 
61007565 SrI  4607.33  24.8 
61007565 CeII 4486.91  22.9 
61007565 CeII 4628.16  29.3 
61007565 NdII 4513.33   4.9 
61007565 SmII 4434.32  38.5 
61007565 SmII 4523.91  18.8 
61007565 SmII 4566.20   9.7 
61008247 MgI  4571.10 141.3 
61008247 CaI  4526.94  45.0 
61008247 CaI  4578.55  45.5 
61008247 TiI  4453.70  27.7 
61008247 TiI  4481.26  38.6 
61008247 TiI  4512.73  56.7 
61008247 TiI  4518.02  72.4 
61008247 TiI  4534.78  91.9 
61008247 TiI  4548.76  63.0 
61008247 TiI  4555.48  45.2 
61008247 TiI  4617.27  32.6 
61008247 TiI  4623.10  36.1 
61008247 TiII 4470.85  79.8 
61008247 TiII 4501.27 147.1 
61008247 TiII 4518.33  64.7 
61008247 TiII 4583.41  53.4 
61008247 TiII 4609.26  17.7 
61008247 CrI  4545.95  59.0 
61008247 CrI  4591.39  35.4 
61008247 CrI  4600.74  74.3 
61008247 CrI  4616.12  67.3 
61008247 CrI  4626.17  58.6 
61008247 CrII 4554.99  21.6 
61008247 CrII 4588.20  37.6 
61008247 CrII 4592.05  27.3 
61008247 FeI  4433.22  40.6 
61008247 FeI  4439.88  26.5 
61008247 FeI  4445.47  56.9 
61008247 FeI  4447.13  50.2 
61008247 FeI  4447.72 114.8 
61008247 FeI  4454.38  69.5 
61008247 FeI  4480.14  39.7 
61008247 FeI  4484.22  57.0 
61008247 FeI  4485.68  29.1 
61008247 FeI  4489.74 132.1 
61008247 FeI  4494.56 123.7 
61008247 FeI  4517.52  24.3 
61008247 FeI  4547.85  43.4 
61008247 FeI  4602.00  74.3 
61008247 FeI  4602.94 113.2 
61008247 FeI  4630.12  55.4 
61008247 FeII 4491.40  53.5 
61008247 FeII 4508.29  87.0 
61008247 FeII 4520.22  71.2 
61008247 FeII 4576.34  42.7 
61008247 FeII 4583.84 102.7 
61008247 FeII 4620.52  42.1 
61008247 NiI  4470.48  37.7 
61008247 NiI  4604.99  28.5 
61008247 SrI  4607.33  24.7 
61008247 CeII 4628.16  30.0 
61008247 SmII 4478.66  10.8 
61008247 SmII 4523.91  22.2 
71002877 MgI  4571.10 130.9 
71002877 CaI  4526.94  52.4 
71002877 CaI  4578.55  49.4 
71002877 TiI  4453.70  23.3 
71002877 TiI  4465.81  26.8 
71002877 TiI  4481.26  44.4 
71002877 TiI  4512.73  78.1 
71002877 TiI  4518.02  85.5 
71002877 TiI  4534.78 115.1 
71002877 TiI  4548.76  90.3 
71002877 TiI  4555.48  68.1 
71002877 TiI  4617.27  52.7 
71002877 TiI  4623.10  39.0 
71002877 TiII 4470.85 106.8 
71002877 TiII 4501.27 181.5 
71002877 TiII 4518.33  94.7 
71002877 TiII 4583.41  63.8 
71002877 TiII 4609.26  29.9 
71002877 CrI  4540.49  26.7 
71002877 CrI  4545.95  75.6 
71002877 CrI  4591.39  66.8 
71002877 CrI  4600.74  92.9 
71002877 CrI  4616.12  86.2 
71002877 CrI  4626.17  82.2 
71002877 CrII 4588.20  46.1 
71002877 CrII 4592.05  20.1 
71002877 FeI  4433.22  51.9 
71002877 FeI  4439.88  39.1 
71002877 FeI  4445.47  78.6 
71002877 FeI  4446.83  37.9 
71002877 FeI  4447.13  68.5 
71002877 FeI  4447.72 145.9 
71002877 FeI  4454.38  80.9 
71002877 FeI  4466.55 144.6 
71002877 FeI  4471.68  41.9 
71002877 FeI  4480.14  41.7 
71002877 FeI  4481.61  20.7 
71002877 FeI  4484.22  77.9 
71002877 FeI  4485.68  55.3 
71002877 FeI  4494.56 141.3 
71002877 FeI  4517.52  45.1 
71002877 FeI  4547.85  61.2 
71002877 FeI  4574.22  14.8 
71002877 FeI  4587.13  30.6 
71002877 FeI  4602.00  95.2 
71002877 FeI  4602.94 137.2 
71002877 FeI  4619.29  46.2 
71002877 FeI  4630.12  80.6 
71002877 FeI  4632.91 115.8 
71002877 FeII 4491.40  72.0 
71002877 FeII 4508.29  85.1 
71002877 FeII 4520.22  83.2 
71002877 FeII 4576.34  59.0 
71002877 FeII 4583.84 124.0 
71002877 FeII 4620.52  49.5 
71002877 NiI  4470.48  46.2 
71002877 NiI  4604.99  39.3 
71002877 SrI  4607.33  29.7 
71002877 CeII 4486.91  40.1 
71002877 CeII 4628.16  39.0 
71002877 SmII 4478.66  20.0 
71002877 SmII 4523.91  11.0 
71002877 SmII 4536.51  16.9 
71002877 SmII 4566.20  14.5 


==> anc/MRtab3.txt <==
Title: Detailed Chemical Abundances in NGC 5824: Another Metal-Poor Globular
Cluster with Internal Heavy Element Abundance Variations
Authors: Roederer I.U., et al.
Table: Equivalent Width Measurements for Lines Detected in the MIKE Spectra
================================================================================
Byte-by-byte Description of file: datafile3.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label         Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID            Species
   6- 12 F7.2   0.1nm   Wave          Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot         Excitation potential in eV
  19- 23 F5.2   ---     log(gf)       Log of degeneracy times oscillator 
                                        strength
  25- 26 I2     ---   r_log(gf)       Literature reference for log(gf) value (1)
  28- 32 A5     0.1pm   EW(42009955)  [?] Equivalent width in milli Angstroms 
                                        for star 42009955 (2)
  34- 39 A6     0.1pm   EW(61005163)  [?] Equivalent width in milli Angstroms 
                                        for star 61005163 (2)
--------------------------------------------------------------------------------
Note (1):  
   (1) Smith, Lambert, & Nissen (1998) for both log(gf) value and 7Li HFS
   (2) NIST
   (3) Aldenius, Lundberg, & Blackwell-Whitehead (2009)
   (4) Lawler & Dakin (1989), using HFS from Kurucz & Bell (1995) 
   (5) Lawler et al. (2013)
   (6) Wood et al. (2013)
   (7) Lawler et al. (2014), using HFS from Kurucz & Bell (1995)
   (8) Wood et al. (2014b)
   (9) Sobeck, Lawler, & Sneden (2007)
  (10) Nilsson et al. (2006)
  (11) Booth et al. (1984)
  (12) Den Hartog et al. (2011) for both log(gf) value and HFS
  (13) Ruffoni et al. (2014)
  (14) NIST, using HFS from Kurucz & Bell (1995)
  (15) Wood et al. (2014a)
  (16) Roederer & Lawler (2012)
  (17) Biemont et al. (2011)
  (18) Ljung et al. (2006)
  (19) NIST, using HFS/IS from McWilliam (1998) when available
  (20) Lawler, Bonvallet, & Sneden (2001), using HFS from Ivans et al. (2006)
  (21) This study
  (22) Roederer, Marino, & Sneden (2011)
  (23) Lawler et al. (2009)
  (24) Li et al. (2007), using HFS from Sneden et al. (2009)
  (25) Ivarsson, Litzen, & Wahlgrenn (2001), using HFS from Sneden et al. (2009)
  (26) Den Hartog et al. (2003), using HFS/IS from Roederer et al. (2008) when
         available
  (27) Lawler et al. (2006), using HFS/IS from Roederer et al. (2008) when
         available
  (28) Lawler et al. (2001b), using HFS/IS from Ivans et al. (2006)
  (29) Roederer et al. (2012b)
  (30) Den Hartog et al. (2006)
  (31) Lawler et al. (2001a)
  (32) Wickliffe, Lawler, & Nave (2000)
  (33) Lawler et al. (2008)
  (34) Lawler et al. (2007)
  (35) Biemont et al. (2000), using HFS/IS from Roederer et al. (2012b)
  (36) Nilsson et al. (2002)
Note (2): The word ``synth'' denotes lines used to derive an abundance via
           spectrum synthesis, and the word ``limit'' denotes lines used to
           derive an upper limit.
--------------------------------------------------------------------------------
LiI  6707.80 0.00  0.17  1 limit limit  
OI   6300.30 0.00 -9.78  2 limit        
OI   7771.94 9.14  0.37  2 limit 6.2    
OI   7774.17 9.14  0.22  2 limit 8.0    
OI   7775.39 9.14  0.00  2 limit 7.1    
NaI  5682.63 2.10 -0.71  2 35.7  13.4   
NaI  5688.20 2.10 -0.45  2 55.6         
NaI  6154.22 2.10 -1.55  2 6.4   limit  
NaI  6160.75 2.10 -1.25  2 13.2         
MgI  4571.10 0.00 -5.62  2 140.6 165.5  
MgI  4702.99 4.33 -0.38  2 109.1 136.5  
MgI  5528.40 4.34 -0.50  2 121.9 155.0  
MgI  5711.09 4.34 -1.72  2 27.3  57.9   
AlI  6696.02 3.14 -1.34  2 28.1  limit  
AlI  6698.67 3.14 -1.64  2 14.6  limit  
AlI  7835.31 4.02 -0.50  2 14.7  limit  
AlI  7836.13 4.02 -0.34  2 22.1  limit  
SiI  5665.55 4.90 -2.04  2 7.8   13.3   
SiI  5708.40 4.95 -1.47  2 34.5  42.3   
SiI  5772.15 5.06 -1.75  2 14.4  15.5   
KI   7698.96 0.00 -0.18  2 136.2 138.6  
CaI  4425.44 1.88 -0.36  2 99.5  112.9  
CaI  4455.89 1.90 -0.53  2 95.9  111.2  
CaI  4526.94 2.71 -0.42  2 33.1  37.1   
CaI  4578.55 2.52 -0.56  2 37.4  42.2   
CaI  5588.76 2.52  0.21  2 111.3 119.5  
CaI  5857.45 2.93  0.23  2 83.7  90.9   
CaI  6102.72 1.88 -0.85  3 110.9 116.9  
CaI  6122.21 1.89 -0.38  3 138.8 145.1  
CaI  6161.29 2.52 -1.03  2 24.9  30.0   
CaI  6162.17 1.90 -0.17  3 153.6 160.9  
CaI  6439.07 2.52  0.47  2 126.7 136.5  
CaI  6455.60 2.52 -1.36  2 22.6  25.1   
ScII 4431.35 0.60 -1.97  4 synth synth  
ScII 5239.82 1.45 -1.24  4 synth synth  
ScII 5641.00 1.50 -1.13  4 synth synth  
ScII 5657.90 1.51 -0.60  4 synth synth  
ScII 5667.15 1.50 -1.31  4 synth synth  
ScII 5669.04 1.50 -0.72  4 synth synth  
ScII 6604.60 1.36 -1.31  4 synth synth  
TiI  4453.70 1.87  0.10  5 24.7         
TiI  4481.26 1.75  0.17  5 40.6         
TiI  4512.73 0.84 -0.40  5 72.3  76.7   
TiI  4518.02 0.83 -0.25  5 83.4  88.6   
TiI  4533.24 0.85  0.54  5 119.7 124.2  
TiI  4534.78 0.84  0.35  5 106.0        
TiI  4548.76 0.83 -0.28  5 72.2  91.5   
TiI  4555.48 0.85 -0.40  5 71.1  71.6   
TiI  4617.27 1.75  0.44  5 46.9  52.9   
TiI  4623.10 1.74  0.16  5 35.2  35.2   
TiI  4840.87 0.90 -0.43  5 67.1  70.9   
TiI  4981.73 0.84  0.57  5 122.5 131.6  
TiI  5016.16 0.85 -0.48  5 72.9  81.9   
TiI  5064.65 0.05 -0.94  5       136.1  
TiI  5173.74 0.00 -1.06  5 106.4 143.6  
TiI  5192.97 0.02 -0.95  5 132.9 145.1  
TiI  5210.38 0.05 -0.82  5 119.3 139.3  
TiI  5866.45 1.07 -0.79  5 48.4  55.3   
TiII 4418.33 1.24 -1.99  6 97.9  100.7  
TiII 4443.80 1.08 -0.71  6 167.6 177.6  
TiII 4469.15 1.08 -2.55  6 synth synth  
TiII 4470.85 1.17 -2.28  2 96.8  97.5   
TiII 4493.52 1.08 -2.78  6 67.0  72.0   
TiII 4501.27 1.12 -0.77  6 173.6 172.8  
TiII 4518.33 1.08 -2.56  6 83.1  82.9   
TiII 4609.26 1.18 -3.32  6 29.2  27.4   
TiII 4708.66 1.24 -2.35  6 86.8  87.7   
TiII 5185.90 1.89 -1.41  6 85.6  84.4   
TiII 5336.79 1.58 -1.60  6 106.7 101.4  
TiII 5381.02 1.57 -1.97  6 88.9  94.0   
TiII 5418.77 1.58 -2.13  6 65.6  70.9   
VI   4379.23 0.30  0.58  7 synth synth  
VI   4436.13 0.26 -0.93  7 synth synth  
VI   4437.83 0.29 -0.71  7 synth synth  
VI   4577.17 0.00 -1.08  7 synth synth  
VI   4586.37 0.04 -0.79  7 synth synth  
VI   4594.12 0.07 -0.66  7 synth synth  
VI   5627.63 1.08 -0.35  7 synth synth  
VI   6090.21 1.08 -0.07  7 synth synth  
VI   6119.53 1.06 -0.36  7 synth synth  
VI   6216.36 0.28 -1.33  7 synth synth  
VII  4005.70 1.82 -0.45  8 synth        
CrI  4526.44 2.54 -0.15  9 synth synth  
CrI  4530.73 2.54 -0.27  9 synth synth  
CrI  4545.95 0.94 -1.37  9 81.2  88.6   
CrI  4591.39 0.97 -1.74  9 50.0  60.3   
CrI  4600.74 1.00 -1.25  9 78.4  84.7   
CrI  4616.12 0.98 -1.19  9 76.6  89.5   
CrI  4626.17 0.97 -1.33  9 74.3  80.3   
CrI  4646.15 1.03 -0.74  9 100.9 105.0  
CrI  4651.28 0.98 -1.46  9 72.3  75.1   
CrI  5296.69 0.98 -1.36  9 81.6  89.9   
CrI  5300.74 0.98 -2.00  9 34.7  45.4   
CrI  5345.80 1.00 -0.95  9 109.6 123.7  
CrI  5348.31 1.00 -1.21  9 84.0  91.0   
CrI  5409.77 1.03 -0.67  9 124.2 134.1  
CrII 4554.99 4.07 -1.37  2 20.0         
CrII 4558.64 4.07 -0.66  2 synth synth  
CrII 4588.14 4.07 -0.83 10 42.5  40.8   
CrII 4592.05 4.07 -1.22  2 15.2  20.1   
MnI  4502.22 2.92 -0.43 11 synth synth  
MnI  4754.04 2.28 -0.08 12 synth synth  
MnI  6013.51 3.07 -0.35 12 synth synth  
MnI  6021.82 3.07 -0.05 12 synth synth  
FeI  4184.89 2.83 -0.87  2 103.6        
FeI  4222.21 2.45 -0.97  2 130.9        
FeI  4423.84 3.65 -1.61 13 17.1         
FeI  4433.22 3.65 -0.73  2 56.3  64.5   
FeI  4439.88 2.28 -3.00  2 30.7  36.1   
FeI  4442.34 2.20 -1.25  2 132.8        
FeI  4445.47 0.09 -5.44  2 72.9  79.5   
FeI  4447.13 2.20 -2.73  2 66.0  63.7   
FeI  4447.72 2.22 -1.34  2 131.6 137.3  
FeI  4461.65 0.09 -3.21 13       197.8  
FeI  4471.68 0.11 -6.00  2 36.8  51.0   
FeI  4478.02 2.20 -3.62  2       20.1   
FeI  4480.14 3.05 -1.93  2 39.3         
FeI  4481.61 3.69 -1.50 13 13.4         
FeI  4482.74 3.65 -1.44 13 30.5         
FeI  4484.22 3.60 -0.86  2 66.6  65.0   
FeI  4485.68 3.69 -0.99  2 40.7         
FeI  4489.74 0.12 -3.97  2 155.4 165.4  
FeI  4494.56 2.20 -1.14  2 146.9 155.1  
FeI  4517.52 3.07 -1.86  2 35.6  46.0   
FeI  4547.85 3.55 -1.01  2 58.0  59.4   
FeI  4587.13 3.57 -1.74  2 19.9  23.9   
FeI  4595.36 3.29 -1.76  2 37.7         
FeI  4602.00 1.61 -3.15  2 79.8  90.2   
FeI  4602.94 1.49 -2.22  2       151.5  
FeI  4619.29 3.60 -1.08  2 48.3  56.5   
FeI  4630.12 2.28 -2.59  2 73.4         
FeI  4643.46 3.64 -1.15  2 37.0  40.3   
FeI  4647.43 2.95 -1.35  2 89.5  95.0   
FeI  4661.97 2.98 -2.50  2 21.6  19.0   
FeI  4733.59 1.49 -2.99  2 111.2 114.4  
FeI  4736.77 3.21 -0.75  2 99.1  106.3  
FeI  4741.07 3.33 -2.40 13 10.5  14.9   
FeI  4807.71 3.37 -2.15 13       21.5   
FeI  4871.32 2.87 -0.34 13       145.9  
FeI  4875.88 3.33 -1.90 13 27.7         
FeI  4885.43 3.88 -0.97 13 31.2  28.1   
FeI  4890.76 2.88 -0.38 13 136.3 153.7  
FeI  4891.49 2.85 -0.11  2       161.0  
FeI  4903.31 2.88 -0.89 13 111.1 119.9  
FeI  4905.13 3.93 -1.73 13       6.1    
FeI  4918.99 2.85 -0.34  2 139.7        
FeI  4924.77 2.28 -2.11  2 85.8  101.2  
FeI  4938.81 2.88 -1.08  2 99.9  107.1  
FeI  4939.69 0.86 -3.34  2       155.9  
FeI  4946.39 3.37 -1.11 13 63.1  78.6   
FeI  4966.09 3.33 -0.87  2 87.5  91.9   
FeI  4973.10 3.96 -0.69  2 42.7  47.5   
FeI  4994.13 0.92 -3.08  2       160.0  
FeI  5001.86 3.88 -0.01 13 94.9         
FeI  5002.79 3.40 -1.46 13 43.6  45.8   
FeI  5005.71 3.88 -0.12 13 83.0  97.0   
FeI  5014.94 3.94 -0.30  2 64.3  68.1   
FeI  5022.24 3.98 -0.33 13 55.9  57.7   
FeI  5028.13 3.57 -1.02 13       62.7   
FeI  5044.21 2.85 -2.02  2 56.0  67.3   
FeI  5048.44 3.94 -1.03  2       24.5   
FeI  5049.82 2.28 -1.35  2 136.3 133.0  
FeI  5051.63 0.92 -2.80  2       173.0  
FeI  5068.77 2.94 -1.04  2       100.1  
FeI  5083.34 0.96 -2.96  2 150.4 161.8  
FeI  5141.74 2.42 -2.24  2 77.9  83.0   
FeI  5145.09 2.20 -2.88  2       54.7   
FeI  5150.84 0.99 -3.04  2       152.5  
FeI  5166.28 0.00 -4.20  2 166.6 172.1  
FeI  5191.45 3.04 -0.55  2 136.9        
FeI  5192.34 3.00 -0.42  2 145.9 141.4  
FeI  5194.94 1.56 -2.09  2       156.6  
FeI  5198.71 2.22 -2.13  2 92.5  104.0  
FeI  5202.34 2.18 -1.84  2 125.5 133.8  
FeI  5216.27 1.61 -2.15  2       153.2  
FeI  5217.39 3.21 -1.16  2 71.0  79.8   
FeI  5225.53 0.11 -4.79  2       137.9  
FeI  5232.94 2.94 -0.06  2 154.5 162.7  
FeI  5242.49 3.63 -0.97  2 52.3  55.6   
FeI  5266.56 3.00 -0.39  2 131.9 141.7  
FeI  5281.79 3.04 -0.83  2 104.0 108.2  
FeI  5283.62 3.24 -0.52  2 122.5 125.8  
FeI  5288.52 3.69 -1.49 13 19.2  20.0   
FeI  5307.36 1.61 -2.99  2 100.2 114.9  
FeI  5322.04 2.28 -2.80  2 49.8  51.1   
FeI  5324.18 3.21 -0.11 13 137.3 136.2  
FeI  5332.90 1.55 -2.78  2 112.8 126.0  
FeI  5339.93 3.27 -0.72  2 95.7  100.8  
FeI  5364.87 4.45  0.23  2 60.1  63.0   
FeI  5367.47 4.42  0.44  2 82.2  71.8   
FeI  5373.71 4.47 -0.71 13 14.3  20.5   
FeI  5379.57 3.69 -1.51  2 16.1  24.4   
FeI  5383.37 4.31  0.65  2 89.7         
FeI  5393.17 3.24 -0.72 13 104.0        
FeI  5410.91 4.47  0.40  2 67.1  68.7   
FeI  5415.20 4.39  0.64  2 83.9  85.1   
FeI  5429.70 0.96 -1.88  2       240.7  
FeI  5473.90 4.15 -0.72 13 32.5  32.5   
FeI  5497.52 1.01 -2.85  2 160.2 181.2  
FeI  5501.47 0.96 -3.05  2       160.9  
FeI  5506.78 0.99 -2.80  2       176.9  
FeI  5554.90 4.55 -0.27 13 21.6  27.1   
FeI  5586.76 3.37 -0.14  2 126.0 130.1  
FeI  5615.64 3.33  0.04 13 142.4 147.5  
FeI  5618.63 4.21 -1.28  2 8.9   10.4   
FeI  5638.26 4.22 -0.72 13 26.7  27.9   
FeI  5662.52 4.18 -0.57  2 42.4  45.8   
FeI  5705.99 4.61 -0.46 13 17.0  20.7   
FeI  5717.83 4.28 -0.96 13 14.0  19.1   
FeI  5753.12 4.26 -0.69  2 28.8  30.2   
FeI  5762.99 4.21 -0.36 13 50.5  55.7   
FeI  5816.37 4.55 -0.60  2 12.2  17.8   
FeI  5956.69 0.86 -4.61  2 72.6  86.1   
FeI  6003.01 3.88 -1.10 13 36.7  37.6   
FeI  6008.56 3.88 -0.98 13 39.6  43.3   
FeI  6056.00 4.73 -0.32 13 18.0  14.9   
FeI  6065.48 2.61 -1.53  2 112.8 120.1  
FeI  6082.71 2.22 -3.57  2 20.0  24.0   
FeI  6137.69 2.59 -1.40  2 125.2 132.3  
FeI  6151.62 2.18 -3.30  2 39.3  43.4   
FeI  6213.43 2.22 -2.48  2 88.9  93.0   
FeI  6219.28 2.20 -2.43  2 92.7  100.7  
FeI  6230.72 2.56 -1.28  2 139.5 150.9  
FeI  6240.65 2.22 -3.17  2 40.6  40.3   
FeI  6246.32 3.60 -0.88  2 71.0  80.0   
FeI  6265.13 2.18 -2.55  2 89.3  106.6  
FeI  6297.79 2.22 -2.74  2 75.2  82.5   
FeI  6315.81 4.08 -1.63 13       7.7    
FeI  6344.15 2.43 -2.92  2 43.0  58.4   
FeI  6355.03 2.84 -2.29  2 44.9  51.4   
FeI  6393.60 2.43 -1.58  2 128.7 136.4  
FeI  6421.35 2.28 -2.03  2 117.2 124.0  
FeI  6430.85 2.18 -2.01  2 130.5 139.0  
FeI  6481.87 2.28 -2.98  2 57.0  69.7   
FeI  6498.94 0.96 -4.69  2 60.5  70.2   
FeI  6592.91 2.73 -1.47  2 105.7 114.1  
FeI  6593.87 2.44 -2.42  2 78.5  87.1   
FeI  6609.11 2.56 -2.69  2 50.0  55.8   
FeI  6677.99 2.69 -1.42  2 114.6 123.6  
FeI  6750.15 2.42 -2.62  2 69.0  80.2   
FeI  6841.34 4.61 -0.49 13       14.2   
FeI  6843.66 4.55 -0.73 13 13.4  10.5   
FeI  7495.07 4.22 -0.10 13 75.4  79.6   
FeI  7586.02 4.31 -0.27 13 53.0  61.8   
FeII 4491.40 2.86 -2.64  2 65.2  65.9   
FeII 4508.29 2.86 -2.35  2 89.4  90.7   
FeII 4520.22 2.81 -2.62  2 87.5  73.3   
FeII 4576.33 2.84 -2.92  2 45.0  63.8   
FeII 4583.84 2.81 -1.74  2 128.8 118.8  
FeII 4620.51 2.83 -3.19  2 36.9  40.3   
FeII 5197.57 3.23 -2.05  2 72.5  71.3   
FeII 5234.62 3.22 -2.21  2 83.0  73.7   
FeII 5414.09 3.22 -3.48  2 10.3  11.1   
FeII 7711.72 3.90 -2.45  2 16.1  21.8   
CoI  4121.32 0.92 -0.32 14 synth synth  
CoI  5530.77 1.71 -2.06 14 synth synth  
CoI  5647.23 2.28 -1.56 14 synth synth  
NiI  4470.48 3.40 -0.30 15 35.3  42.3   
NiI  4604.99 3.48 -0.24 15 33.8  36.5   
NiI  4686.21 3.60 -0.59 15 16.6  20.3   
NiI  4953.21 3.74 -0.58 15 20.3  23.4   
NiI  6586.31 1.95 -2.78 15 20.5  25.9   
NiI  6643.63 1.68 -2.22 15 94.8  106.4  
NiI  6767.77 1.83 -2.14 15 78.9  85.3   
CuI  5105.50 1.39 -1.50 14 synth synth  
ZnI  4722.16 4.03 -0.37 16 37.4  47.5   
ZnI  4810.54 4.08 -0.15 16 46.4  46.3   
RbI  7800.28 0.00  0.14  2 limit limit  
SrI  4607.33 0.00  0.28  2 synth synth  
SrII 4077.71 0.00  0.15  2 synth synth  
SrII 4215.52 0.00 -0.17  2 synth        
YII  4398.01 0.13 -0.75 17 synth synth  
YII  4682.32 0.41 -1.73 17 synth synth  
YII  4854.86 0.99 -0.27 17 synth synth  
YII  4883.68 1.08  0.19 17 synth synth  
YII  5087.42 1.08 -0.16 17 synth synth  
YII  5119.11 0.99 -1.33 17       synth  
YII  5200.41 0.99 -0.47 17 synth synth  
YII  5205.72 1.03 -0.28 17 synth synth  
ZrII 4050.32 0.71 -1.06 18 synth synth  
ZrII 4149.20 0.80 -0.04 18 synth synth  
ZrII 4161.20 0.71 -0.59 18 synth synth  
ZrII 4208.98 0.71 -0.51 18 synth synth  
ZrII 4613.95 0.97 -1.54 18 synth synth  
ZrII 5112.27 1.66 -0.85 18 synth synth  
MoI  3864.11 0.00 -0.01  2 synth        
BaII 4554.03 0.00  0.14 19 synth synth  
BaII 5853.68 0.60 -0.91 19 synth synth  
BaII 6496.90 0.60 -0.41 19 synth synth  
LaII 3988.51 0.40  0.21 20 synth synth  
LaII 3995.74 0.17 -0.06 20 synth synth  
LaII 4086.71 0.00 -0.07 20 synth synth  
LaII 4123.22 0.32  0.13 20       synth  
LaII 4322.50 0.17 -0.93 20 synth synth  
LaII 4522.37 0.00 -1.22 21 synth synth  
LaII 4662.50 0.00 -1.24 20 synth synth  
LaII 4748.73 0.93 -0.54 20       synth  
LaII 4804.04 0.23 -1.49 20 synth synth  
LaII 4920.98 0.13 -0.58 20 synth synth  
LaII 4986.82 0.17 -1.30 20       synth  
LaII 5114.56 0.23 -1.03 20 synth synth  
LaII 5290.82 0.00 -1.65 20       synth  
LaII 5303.53 0.32 -1.35 20       synth  
LaII 6262.29 0.40 -1.22 20 synth synth  
LaII 6390.48 0.32 -1.41 20 synth synth  
LaII 6774.26 0.13 -1.77 22       synth  
CeII 3999.24 0.29  0.06 23 synth synth  
CeII 4073.47 0.48  0.21 23 synth synth  
CeII 4083.22 0.70  0.27 23       synth  
CeII 4118.14 0.70  0.13 23       synth  
CeII 4120.83 0.32 -0.37 23       synth  
CeII 4137.64 0.52  0.40 23 synth synth  
CeII 4222.60 0.12 -0.15 23 synth synth  
CeII 4364.65 0.49 -0.17 23 synth synth  
CeII 4418.78 0.86  0.27 23 synth synth  
CeII 4486.91 0.29 -0.18 23 synth synth  
CeII 4523.08 0.52 -0.08 23 synth synth  
CeII 4560.96 0.68 -0.26 23 synth synth  
CeII 4562.36 0.48  0.21 23 synth synth  
CeII 4572.28 0.68  0.22 23 synth synth  
CeII 4582.50 0.70 -0.35 23 synth synth  
CeII 4593.93 0.70  0.07 23 synth        
CeII 4628.16 0.52  0.14 23 synth synth  
CeII 5274.23 1.04  0.13 23       synth  
CeII 5330.56 0.87 -0.40 23       synth  
PrII 4222.95 0.06  0.23 24 synth synth  
PrII 4408.82 0.00  0.05 24 synth synth  
PrII 5259.73 0.63  0.12 25       synth  
PrII 5322.77 0.48 -0.12 24 synth synth  
NdII 4021.33 0.32 -0.10 26 synth synth  
NdII 4059.95 0.20 -0.52 26 synth synth  
NdII 4232.37 0.06 -0.47 26 synth synth  
NdII 4446.38 0.20 -0.35 26 synth synth  
NdII 4462.98 0.56  0.04 26 synth synth  
NdII 4465.06 0.00 -1.36 26 synth synth  
NdII 4465.59 0.18 -1.10 26 synth synth  
NdII 4501.81 0.20 -0.69 26 synth synth  
NdII 4506.58 0.06 -1.04 26 synth synth  
NdII 4513.33 0.06 -1.33 26 synth synth  
NdII 4563.22 0.18 -0.88 26 synth synth  
NdII 4567.61 0.20 -1.31 26       synth  
NdII 4645.76 0.56 -0.76 26       synth  
NdII 4706.54 0.00 -0.71 26 synth synth  
NdII 4797.15 0.56 -0.69 26 synth synth  
NdII 4825.48 0.18 -0.42 26 synth synth  
NdII 4859.03 0.32 -0.44 26 synth synth  
NdII 4914.38 0.38 -0.70 26 synth synth  
NdII 5092.79 0.38 -0.61 26 synth synth  
NdII 5130.59 1.30  0.45 26 synth synth  
NdII 5132.33 0.56 -0.71 26       synth  
NdII 5234.19 0.55 -0.51 26 synth synth  
NdII 5249.58 0.97  0.20 26 synth synth  
NdII 5255.51 0.20 -0.67 26 synth synth  
NdII 5293.16 0.82  0.10 26 synth synth  
NdII 5319.81 0.55 -0.14 26 synth synth  
SmII 4318.93 0.28 -0.25 27 synth synth  
SmII 4424.34 0.48  0.14 27 synth synth  
SmII 4434.32 0.38 -0.07 27 synth synth  
SmII 4467.34 0.66  0.15 27 synth synth  
SmII 4478.66 0.66 -0.36 27 synth synth  
SmII 4523.91 0.43 -0.39 27 synth synth  
SmII 4536.51 0.10 -1.28 27 synth synth  
SmII 4537.94 0.48 -0.48 27 synth synth  
SmII 4566.20 0.33 -0.59 27 synth synth  
SmII 4591.81 0.18 -1.12 27 synth synth  
SmII 4604.17 0.04 -1.39 27 synth synth  
SmII 4615.44 0.54 -0.69 27       synth  
SmII 4615.68 0.19 -0.84 27 synth synth  
SmII 4642.23 0.38 -0.46 27 synth synth  
SmII 4669.64 0.28 -0.53 27 synth synth  
SmII 4719.84 0.04 -1.24 27 synth synth  
EuII 3907.11 0.21  0.17 28 synth synth  
EuII 4129.72 0.00  0.22 28 synth synth  
EuII 4205.04 0.00  0.21 28 synth synth  
EuII 4435.58 0.21 -0.11 28 synth synth  
EuII 6645.06 1.38  0.12 28 synth synth  
GdII 4130.37 0.73 -0.02 29       synth  
GdII 4215.02 0.43 -0.44 30 synth        
GdII 4251.73 0.38 -0.22 30       synth  
TbII 4752.53 0.00 -0.55 31 synth synth  
DyII 3983.65 0.54 -0.31 32       synth  
DyII 4073.12 0.54 -0.32 32 synth synth  
DyII 4103.31 0.10 -0.38 32 synth synth  
DyII 4449.70 0.00 -1.03 32 synth synth  
ErII 3896.23 0.06 -0.12 33 synth synth  
HfII 3918.09 0.45 -1.14 34 synth synth  
HfII 4093.15 0.45 -1.15 34 synth synth  
PbI  4057.81 1.32 -0.22 35 synth synth  
ThII 4019.13 0.00 -0.23 36 limit        


==> anc/MRtab4.txt <==
Title: Detailed Chemical Abundances in NGC 5824: Another Metal-Poor Globular
Cluster with Internal Heavy Element Abundance Variations
Authors: Roederer I.U., et al.
Table: List of Lines Examined in M2FS Spectra
================================================================================
Byte-by-byte Description of file: datafile4.txt
--------------------------------------------------------------------------------
   Bytes Format Units   Label    Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID       Species
   6- 12 F7.2   0.1nm   Wave     Wavelength in Angstroms
  14- 17 F4.2   eV      ExPot    Excitation potential in eV
  19- 23 F5.2   ---     log(gf)  Log of degeneracy times oscillator strength
  25- 27 I3     ---   r_log(gf)  Literature reference for log(gf) value (1)
--------------------------------------------------------------------------------
Note (1):
   (1) NIST
   (2) Lawler & Dakin (1989), using HFS from Kurucz & Bell (1995)
   (3) Lawler et al. (2013)
   (4) Wood et al. (2013)
   (5) Lawler et al. (2014), using HFS from Kurucz & Bell (1995)
   (6) Sobeck, Lawler, & Sneden (2007)
   (7) Booth et al. (1984)
   (8) Ruffoni et al. (2014)
   (9) Wood et al. (2014a)
  (10) NIST, using HFS/IS from McWilliam (1998)
  (11) This work
  (12) Lawler et al. (2009)
  (13) Den Hartog et al. (2003), using HFS/IS from Roederer et al. (2008) when
         available
  (14) Lawler et al. (2006), using HFS/IS from Roederer et al. (2008) when
         available
  (15) Lawler et al. (2001b), using HFS/IS from Ivans et al. (2006)
  (16) Wickliffe, Lawler, & Nave (2000)
--------------------------------------------------------------------------------
MgI  4571.10 0.00 -5.62   1 
CaI  4526.94 2.71 -0.42   1 
CaI  4578.55 2.52 -0.56   1 
ScII 4431.35 0.60 -1.97   2 
TiI  4449.14 1.89  0.47   3 
TiI  4453.70 1.87  0.10   3 
TiI  4465.81 1.74 -0.13   3 
TiI  4474.85 1.44 -0.91   3 
TiI  4481.26 1.75  0.17   3 
TiI  4512.73 0.84 -0.40   3 
TiI  4518.02 0.83 -0.25   3 
TiI  4534.78 0.84  0.35   3 
TiI  4548.76 0.83 -0.28   3 
TiI  4555.48 0.85 -0.40   3 
TiI  4562.63 0.02 -2.59   1 
TiI  4617.27 1.75  0.44   3 
TiI  4623.10 1.74  0.16   3 
TiII 4432.10 1.24 -3.08   4 
TiII 4443.80 1.08 -0.71   4 
TiII 4468.49 1.13 -0.63   4 
TiII 4469.15 1.08 -2.55   4 
TiII 4470.85 1.16 -2.28   1 
TiII 4501.27 1.12 -0.77   4 
TiII 4518.33 1.08 -2.56   4 
TiII 4583.41 1.16 -2.84   4 
TiII 4609.26 1.18 -3.32   4 
VI   4436.13 0.26 -0.93   5 
VI   4437.83 0.29 -0.71   5 
VI   4577.17 0.00 -1.08   5 
VI   4586.37 0.04 -0.79   5 
VI   4594.12 0.07 -0.66   5 
CrI  4526.44 2.54 -0.15   6 
CrI  4530.73 2.54 -0.27   6 
CrI  4540.49 2.54 -0.52   6 
CrI  4545.95 0.94 -1.37   6 
CrI  4591.39 0.97 -1.74   6 
CrI  4600.74 1.00 -1.25   6 
CrI  4616.12 0.98 -1.19   6 
CrI  4626.17 0.97 -1.33   6 
CrII 4554.99 4.07 -1.37   1 
CrII 4558.64 4.07 -0.66   1 
CrII 4588.20 4.07 -0.64   1 
CrII 4592.05 4.07 -1.22   1 
CrII 4634.07 4.07 -1.24   1 
MnI  4436.36 2.92 -0.43   7 
MnI  4502.22 2.92 -0.43   7 
FeI  4432.57 3.57 -1.56   1 
FeI  4433.22 3.65 -0.73   1 
FeI  4439.88 2.28 -3.00   1 
FeI  4445.47 0.09 -5.44   1 
FeI  4446.83 3.69 -1.32   1 
FeI  4447.13 2.20 -2.73   1 
FeI  4447.72 2.22 -1.34   1 
FeI  4454.38 2.83 -1.30   1 
FeI  4461.65 0.09 -3.21   1 
FeI  4466.55 2.83 -0.60   1 
FeI  4471.68 0.11 -6.00   1 
FeI  4478.02 2.20 -3.62   1 
FeI  4480.14 3.05 -1.93   1 
FeI  4481.61 3.69 -1.50   8 
FeI  4484.22 3.60 -0.86   1 
FeI  4485.68 3.69 -0.99   1 
FeI  4489.74 0.12 -3.97   1 
FeI  4494.56 2.20 -1.14   1 
FeI  4504.83 3.27 -2.22   1 
FeI  4517.52 3.07 -1.86   1 
FeI  4523.40 3.65 -1.96   1 
FeI  4547.85 3.55 -1.01   1 
FeI  4574.22 3.21 -2.45   1 
FeI  4587.13 3.57 -1.74   1 
FeI  4602.00 1.61 -3.15   1 
FeI  4602.94 1.48 -2.22   1 
FeI  4619.29 3.60 -1.08   1 
FeI  4630.12 2.28 -2.59   1 
FeI  4632.91 1.61 -2.91   1 
FeI  4635.85 2.84 -2.36   1 
FeI  4637.50 3.28 -1.34   1 
FeII 4491.40 2.86 -2.64   1 
FeII 4508.29 2.86 -2.35   1 
FeII 4520.22 2.81 -2.62   1 
FeII 4576.34 2.84 -2.92   1 
FeII 4583.84 2.81 -1.74   1 
FeII 4620.52 2.83 -3.19   1 
NiI  4470.48 3.40 -0.30   9 
NiI  4604.99 3.48 -0.24   9 
SrI  4607.33 0.00  0.28   1 
BaII 4554.03 0.00  0.14  10 
LaII 4522.37 0.00 -1.22  11 
CeII 4479.24 0.96 -0.75  12 
CeII 4486.91 0.30 -0.18  12 
CeII 4523.08 0.52 -0.08  12 
CeII 4560.96 0.68 -0.26  12 
CeII 4562.36 0.48  0.21  12 
CeII 4572.28 0.68  0.22  12 
CeII 4582.41 0.81 -0.95  12 
CeII 4582.50 0.70 -0.35  12 
CeII 4593.93 0.70  0.07  12 
CeII 4628.16 0.52  0.14  12 
NdII 4446.38 0.20 -0.35  13 
NdII 4462.98 0.56  0.04  13 
NdII 4501.81 0.20 -0.69  13 
NdII 4506.58 0.06 -1.04  13 
NdII 4513.33 0.06 -1.33  13 
NdII 4563.22 0.18 -0.88  13 
SmII 4434.32 0.38 -0.07  14 
SmII 4467.34 0.66  0.15  14 
SmII 4478.66 0.66 -0.36  14 
SmII 4523.91 0.43 -0.39  14 
SmII 4536.51 0.10 -1.28  14 
SmII 4537.94 0.48 -0.48  14 
SmII 4566.20 0.33 -0.59  14 
SmII 4604.17 0.04 -1.39  14 
SmII 4615.44 0.54 -0.69  14 
SmII 4615.68 0.19 -0.84  14 
EuII 4435.58 0.21 -0.11  15 
DyII 4449.70 0.00 -1.03  16 


==> anc/MRtab5.txt <==
Title: Detailed Chemical Abundances in NGC 5824: Another Metal-Poor Globular
Cluster with Internal Heavy Element Abundance Variations
Authors: Roederer I.U., et al.
Table: List of Hyperfine Component Patterns for Heavy Elements Sorted by 
Species and Wavelength
================================================================================
Byte-by-byte Description of file: datafile.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label    Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID       Species
   6-  8 I3     ---     Iso      Isotope
  10- 18 F9.4   0.1nm   Wave     Wavelength in Angstroms
  20- 24 F5.3   eV      ExPot    Excitation potential in eV
  26- 33 F8.4   ---     log(gf)  Log of degeneracy times oscillator strength (1)
--------------------------------------------------------------------------------
Note (1):   The log(gf) values of each isotope are normalized to the total
  log(gf) value for the transition.
--------------------------------------------------------------------------------
BaII 137 4553.9980 0.000  -0.6660 
BaII 137 4554.0000 0.000  -0.6660 
BaII 137 4554.0010 0.000  -1.0640 
BaII 135 4554.0020 0.000  -0.6660 
BaII 135 4554.0030 0.000  -0.6660 
BaII 135 4554.0040 0.000  -1.0640 
BaII 134 4554.0330 0.000   0.1400 
BaII 136 4554.0330 0.000   0.1400 
BaII 138 4554.0330 0.000   0.1400 
BaII 135 4554.0500 0.000  -0.2190 
BaII 135 4554.0530 0.000  -0.6660 
BaII 137 4554.0530 0.000  -0.2190 
BaII 135 4554.0540 0.000  -1.3640 
BaII 137 4554.0550 0.000  -0.6660 
BaII 137 4554.0560 0.000  -1.3640 
BaII 137 5853.6710 0.604  -1.9670 
BaII 135 5853.6720 0.604  -1.9670 
BaII 137 5853.6720 0.604  -1.9090 
BaII 135 5853.6730 0.604  -1.9090 
BaII 135 5853.6740 0.604  -2.1130 
BaII 137 5853.6740 0.604  -2.1130 
BaII 134 5853.6750 0.604  -0.9090 
BaII 135 5853.6750 0.604  -1.3650 
BaII 135 5853.6750 0.604  -1.8120 
BaII 135 5853.6750 0.604  -2.5110 
BaII 136 5853.6750 0.604  -0.9090 
BaII 137 5853.6750 0.604  -1.3650 
BaII 137 5853.6750 0.604  -1.8120 
BaII 137 5853.6750 0.604  -2.5110 
BaII 138 5853.6750 0.604  -0.9090 
BaII 135 5853.6760 0.604  -2.1130 
BaII 137 5853.6770 0.604  -2.1130 
BaII 135 5853.6780 0.604  -1.9090 
BaII 137 5853.6780 0.604  -1.9090 
BaII 135 5853.6790 0.604  -1.9670 
BaII 137 5853.6790 0.604  -1.9670 
BaII 137 6496.8980 0.604  -1.9160 
BaII 135 6496.8990 0.604  -1.9160 
BaII 137 6496.9010 0.604  -1.2160 
BaII 135 6496.9020 0.604  -1.2160 
BaII 135 6496.9060 0.604  -0.7690 
BaII 137 6496.9060 0.604  -0.7690 
BaII 134 6496.9100 0.604  -0.4100 
BaII 136 6496.9100 0.604  -0.4100 
BaII 138 6496.9100 0.604  -0.4100 
BaII 135 6496.9160 0.604  -1.6130 
BaII 137 6496.9160 0.604  -1.6130 
BaII 135 6496.9170 0.604  -1.2160 
BaII 137 6496.9180 0.604  -1.2160 
BaII 135 6496.9200 0.604  -1.2160 
BaII 137 6496.9220 0.604  -1.2160 
LaII 139 3988.4451 0.403  -1.3620 
LaII 139 3988.4459 0.403  -1.8390 
LaII 139 3988.4522 0.403  -1.1400 
LaII 139 3988.4535 0.403 -19.7900 
LaII 139 3988.4543 0.403  -1.3620 
LaII 139 3988.4644 0.403  -1.0410 
LaII 139 3988.4663 0.403  -1.9850 
LaII 139 3988.4676 0.403  -1.1400 
LaII 139 3988.4818 0.403  -1.0150 
LaII 139 3988.4841 0.403  -1.3550 
LaII 139 3988.4860 0.403  -1.0410 
LaII 139 3988.5043 0.403  -1.0680 
LaII 139 3988.5072 0.403  -0.9690 
LaII 139 3988.5096 0.403  -1.0150 
LaII 139 3988.5321 0.403  -1.2630 
LaII 139 3988.5355 0.403  -0.6830 
LaII 139 3988.5384 0.403  -1.0680 
LaII 139 3988.5690 0.403  -0.4550 
LaII 139 3988.5724 0.403  -1.2630 
LaII 139 3995.7083 0.173  -1.2820 
LaII 139 3995.7115 0.173  -1.4580 
LaII 139 3995.7162 0.173  -1.1090 
LaII 139 3995.7208 0.173  -3.2090 
LaII 139 3995.7240 0.173  -1.2820 
LaII 139 3995.7279 0.173  -1.0980 
LaII 139 3995.7338 0.173  -1.7800 
LaII 139 3995.7384 0.173  -1.1090 
LaII 139 3995.7431 0.173  -1.2560 
LaII 139 3995.7506 0.173  -1.0840 
LaII 139 3995.7566 0.173  -1.0980 
LaII 139 3995.7710 0.173  -0.6860 
LaII 139 3995.7785 0.173  -1.2560 
LaII 139 4086.6947 0.000  -1.2660 
LaII 139 4086.6986 0.000  -1.1080 
LaII 139 4086.7022 0.000  -1.1190 
LaII 139 4086.7054 0.000  -1.2920 
LaII 139 4086.7070 0.000  -0.6960 
LaII 139 4086.7086 0.000  -1.0940 
LaII 139 4086.7099 0.000  -1.7900 
LaII 139 4086.7109 0.000  -3.2190 
LaII 139 4086.7116 0.000  -1.4680 
LaII 139 4086.7171 0.000  -1.2920 
LaII 139 4086.7186 0.000  -1.1190 
LaII 139 4086.7198 0.000  -1.1080 
LaII 139 4086.7208 0.000  -1.2660 
LaII 139 4123.2021 0.321  -0.4720 
LaII 139 4123.2120 0.321  -1.2120 
LaII 139 4123.2121 0.321  -0.6430 
LaII 139 4123.2201 0.321  -2.2120 
LaII 139 4123.2202 0.321  -1.0300 
LaII 139 4123.2204 0.321  -0.8500 
LaII 139 4123.2267 0.321  -1.7940 
LaII 139 4123.2270 0.321  -0.9960 
LaII 139 4123.2273 0.321  -1.1210 
LaII 139 4123.2319 0.321  -1.5600 
LaII 139 4123.2322 0.321  -1.0550 
LaII 139 4123.2325 0.321  -1.5390 
LaII 139 4123.2357 0.321  -1.4140 
LaII 139 4123.2360 0.321  -1.2380 
LaII 139 4123.2381 0.321  -1.3170 
LaII 139 4322.4596 0.173  -2.5990 
LaII 139 4322.4622 0.173  -2.2980 
LaII 139 4322.4637 0.173  -2.3770 
LaII 139 4322.4707 0.173  -2.1810 
LaII 139 4322.4743 0.173  -2.1150 
LaII 139 4322.4768 0.173  -2.4740 
LaII 139 4322.4867 0.173  -1.9100 
LaII 139 4322.4913 0.173  -2.0560 
LaII 139 4322.4949 0.173  -2.6200 
LaII 139 4322.5077 0.173  -1.7030 
LaII 139 4322.5133 0.173  -2.0900 
LaII 139 4322.5179 0.173  -2.8540 
LaII 139 4322.5337 0.173  -1.5320 
LaII 139 4322.5404 0.173  -2.2720 
LaII 139 4322.5461 0.173  -3.2720 
LaII 139 4662.4774 0.000  -2.9510 
LaII 139 4662.4814 0.000  -2.5110 
LaII 139 4662.4852 0.000  -2.2400 
LaII 139 4662.4903 0.000  -2.2520 
LaII 139 4662.4914 0.000  -2.1360 
LaII 139 4662.4924 0.000  -2.2560 
LaII 139 4662.5024 0.000  -2.5110 
LaII 139 4662.5044 0.000  -2.0560 
LaII 139 4662.5063 0.000  -1.7630 
LaII 139 4804.0066 0.235  -2.0840 
LaII 139 4804.0093 0.235  -2.2800 
LaII 139 4804.0453 0.235  -2.2800 
LaII 139 4804.0480 0.235  -3.4660 
LaII 139 4804.0501 0.235  -2.2840 
LaII 139 4804.0789 0.235  -2.2840 
LaII 139 4804.0810 0.235  -2.5390 
LaII 139 4986.7645 0.173  -2.3000 
LaII 139 4986.7714 0.173  -2.5710 
LaII 139 4986.7827 0.173  -3.0110 
LaII 139 4986.7840 0.173  -2.3160 
LaII 139 4986.7988 0.173  -2.1960 
LaII 139 4986.8114 0.173  -2.5710 
LaII 139 4986.8181 0.173  -2.3120 
LaII 139 4986.8343 0.173  -2.1160 
LaII 139 4986.8617 0.173  -1.8230 
LaII 139 5114.5115 0.235  -1.6240 
LaII 139 5114.5284 0.235  -1.8200 
LaII 139 5114.5553 0.235  -1.8200 
LaII 139 5114.5723 0.235  -3.0060 
LaII 139 5114.5855 0.235  -1.8240 
LaII 139 5114.6073 0.235  -1.8240 
LaII 139 5114.6205 0.235  -2.0790 
LaII 139 5303.5124 0.321  -1.8730 
LaII 139 5303.5125 0.321  -2.3620 
LaII 139 5303.5129 0.321  -3.0610 
LaII 139 5303.5307 0.321  -2.1660 
LaII 139 5303.5311 0.321  -2.2460 
LaII 139 5303.5316 0.321  -2.6210 
LaII 139 5303.5453 0.321  -2.6210 
LaII 139 5303.5458 0.321  -2.3660 
LaII 139 5303.5463 0.321  -2.3500 
LaII 139 6262.1136 0.403  -3.0470 
LaII 139 6262.1149 0.403  -2.9010 
LaII 139 6262.1323 0.403  -2.7050 
LaII 139 6262.1344 0.403  -2.7180 
LaII 139 6262.1356 0.403  -3.3790 
LaII 139 6262.1640 0.403  -2.4710 
LaII 139 6262.1670 0.403  -2.5960 
LaII 139 6262.1691 0.403  -3.2690 
LaII 139 6262.2089 0.403  -2.2860 
LaII 139 6262.2127 0.403  -2.5350 
LaII 139 6262.2156 0.403  -3.2910 
LaII 139 6262.2669 0.403  -2.1300 
LaII 139 6262.2715 0.403  -2.5310 
LaII 139 6262.2753 0.403  -3.4000 
LaII 139 6262.3381 0.403  -1.9940 
LaII 139 6262.3437 0.403  -2.5970 
LaII 139 6262.3483 0.403  -3.6110 
LaII 139 6262.4228 0.403  -1.8730 
LaII 139 6262.4292 0.403  -2.8020 
LaII 139 6262.4347 0.403  -4.0160 
LaII 139 6390.4551 0.321  -2.0120 
LaII 139 6390.4683 0.321  -2.7520 
LaII 139 6390.4685 0.321  -2.1830 
LaII 139 6390.4794 0.321  -3.7520 
LaII 139 6390.4796 0.321  -2.5700 
LaII 139 6390.4802 0.321  -2.3900 
LaII 139 6390.4887 0.321  -3.3340 
LaII 139 6390.4893 0.321  -2.5360 
LaII 139 6390.4900 0.321  -2.6610 
LaII 139 6390.4964 0.321  -3.1000 
LaII 139 6390.4971 0.321  -2.5950 
LaII 139 6390.4977 0.321  -3.0790 
LaII 139 6390.5021 0.321  -2.9540 
LaII 139 6390.5028 0.321  -2.7780 
LaII 139 6390.5058 0.321  -2.8570 
PrII 141 4222.8608 0.055  -0.8060 
PrII 141 4222.8786 0.055  -0.7240 
PrII 141 4222.9006 0.055  -1.7150 
PrII 141 4222.9029 0.055  -0.6400 
PrII 141 4222.9298 0.055  -1.5200 
PrII 141 4222.9336 0.055  -0.5570 
PrII 141 4222.9518 0.055  -3.1300 
PrII 141 4222.9654 0.055  -1.4680 
PrII 141 4222.9709 0.055  -0.4780 
PrII 141 4222.9923 0.055  -2.9620 
PrII 141 4223.0075 0.055  -1.5130 
PrII 141 4223.0146 0.055  -0.4020 
PrII 141 4223.0393 0.055  -3.0340 
PrII 141 4223.0561 0.055  -1.7080 
PrII 141 4223.0928 0.055  -3.3520 
PrII 141 4408.7323 0.000  -0.5620 
PrII 141 4408.7696 0.000  -1.7340 
PrII 141 4408.7797 0.000  -0.6550 
PrII 141 4408.8019 0.000  -3.2330 
PrII 141 4408.8119 0.000  -1.5440 
PrII 141 4408.8204 0.000  -0.7540 
PrII 141 4408.8392 0.000  -2.9050 
PrII 141 4408.8478 0.000  -1.5020 
PrII 141 4408.8547 0.000  -0.8590 
PrII 141 4408.8701 0.000  -2.8180 
PrII 141 4408.8771 0.000  -1.5560 
PrII 141 4408.8825 0.000  -0.9680 
PrII 141 4408.8945 0.000  -2.9640 
PrII 141 4408.8999 0.000  -1.7460 
PrII 141 4408.9037 0.000  -1.0770 
PrII 141 5259.6145 0.633  -3.7270 
PrII 141 5259.6329 0.633  -3.4180 
PrII 141 5259.6498 0.633  -3.3560 
PrII 141 5259.6653 0.633  -3.5390 
PrII 141 5259.6667 0.633  -1.9610 
PrII 141 5259.6789 0.633  -1.7630 
PrII 141 5259.6897 0.633  -1.7160 
PrII 141 5259.6991 0.633  -1.7670 
PrII 141 5259.7070 0.633  -1.9650 
PrII 141 5259.7251 0.633  -0.5380 
PrII 141 5259.7312 0.633  -0.6030 
PrII 141 5259.7358 0.633  -0.6690 
PrII 141 5259.7390 0.633  -0.7370 
PrII 141 5259.7408 0.633  -0.8060 
PrII 141 5259.7411 0.633  -0.8740 
PrII 141 5322.6702 0.482  -3.3920 
PrII 141 5322.6704 0.482  -3.3200 
PrII 141 5322.6714 0.482  -3.7100 
PrII 141 5322.6718 0.482  -3.4880 
PrII 141 5322.7044 0.482  -2.0730 
PrII 141 5322.7102 0.482  -1.8780 
PrII 141 5322.7173 0.482  -1.8260 
PrII 141 5322.7257 0.482  -1.8710 
PrII 141 5322.7297 0.482  -1.1640 
PrII 141 5322.7354 0.482  -2.0660 
PrII 141 5322.7427 0.482  -1.0820 
PrII 141 5322.7571 0.482  -0.9980 
PrII 141 5322.7727 0.482  -0.9150 
PrII 141 5322.7897 0.482  -0.8360 
PrII 141 5322.8079 0.482  -0.7600 
NdII 143 4232.3410 0.064  -3.7740 
NdII 143 4232.3480 0.064  -2.3210 
NdII 143 4232.3506 0.064  -3.3850 
NdII 143 4232.3559 0.064  -1.1740 
NdII 143 4232.3567 0.064  -2.1030 
NdII 145 4232.3571 0.064  -3.7740 
NdII 143 4232.3592 0.064  -3.1930 
NdII 145 4232.3615 0.064  -2.3210 
NdII 145 4232.3631 0.064  -3.3850 
NdII 143 4232.3638 0.064  -1.2580 
NdII 143 4232.3645 0.064  -2.0210 
NdII 145 4232.3664 0.064  -1.1740 
NdII 143 4232.3669 0.064  -3.1130 
NdII 145 4232.3670 0.064  -2.1030 
NdII 142 4232.3680 0.064  -0.4700 
NdII 145 4232.3685 0.064  -3.1930 
NdII 143 4232.3707 0.064  -1.3480 
NdII 143 4232.3713 0.064  -2.0050 
NdII 145 4232.3714 0.064  -1.2580 
NdII 145 4232.3718 0.064  -2.0210 
NdII 144 4232.3732 0.064  -0.4700 
NdII 145 4232.3733 0.064  -3.1130 
NdII 143 4232.3735 0.064  -3.1410 
NdII 145 4232.3757 0.064  -1.3480 
NdII 145 4232.3761 0.064  -2.0050 
NdII 143 4232.3767 0.064  -1.4440 
NdII 143 4232.3771 0.064  -2.0410 
NdII 145 4232.3774 0.064  -3.1410 
NdII 146 4232.3781 0.064  -0.4700 
NdII 143 4232.3791 0.064  -3.3480 
NdII 145 4232.3794 0.064  -1.4440 
NdII 145 4232.3796 0.064  -2.0410 
NdII 145 4232.3808 0.064  -3.3480 
NdII 143 4232.3815 0.064  -1.5480 
NdII 143 4232.3817 0.064  -2.1370 
NdII 145 4232.3824 0.064  -1.5480 
NdII 145 4232.3825 0.064  -2.1370 
NdII 148 4232.3833 0.064  -0.4700 
NdII 145 4232.3847 0.064  -1.6600 
NdII 145 4232.3847 0.064  -2.3480 
NdII 143 4232.3853 0.064  -1.6600 
NdII 143 4232.3853 0.064  -2.3480 
NdII 145 4232.3863 0.064  -1.7780 
NdII 145 4232.3872 0.064  -1.8960 
NdII 143 4232.3879 0.064  -1.7780 
NdII 150 4232.3892 0.064  -0.4700 
NdII 143 4232.3894 0.064  -1.8960 
NdII 143 4446.3635 0.204  -3.2280 
NdII 143 4446.3647 0.204  -3.0210 
NdII 143 4446.3648 0.204  -2.2280 
NdII 143 4446.3657 0.204  -1.7760 
NdII 143 4446.3664 0.204  -2.0170 
NdII 143 4446.3665 0.204  -2.9930 
NdII 143 4446.3677 0.204  -1.6580 
NdII 143 4446.3686 0.204  -1.9210 
NdII 143 4446.3690 0.204  -3.0730 
NdII 143 4446.3703 0.204  -1.5400 
NdII 143 4446.3714 0.204  -1.8850 
NdII 143 4446.3722 0.204  -3.2650 
NdII 143 4446.3735 0.204  -1.4280 
NdII 143 4446.3749 0.204  -1.9010 
NdII 145 4446.3750 0.204  -3.2280 
NdII 145 4446.3758 0.204  -2.2280 
NdII 145 4446.3758 0.204  -3.0210 
NdII 143 4446.3763 0.204  -3.6540 
NdII 145 4446.3764 0.204  -1.7760 
NdII 145 4446.3769 0.204  -2.0170 
NdII 145 4446.3769 0.204  -2.9930 
NdII 143 4446.3773 0.204  -1.3240 
NdII 142 4446.3774 0.204  -0.3500 
NdII 145 4446.3777 0.204  -1.6580 
NdII 145 4446.3782 0.204  -1.9210 
NdII 145 4446.3785 0.204  -3.0730 
NdII 143 4446.3791 0.204  -1.9830 
NdII 145 4446.3793 0.204  -1.5400 
NdII 145 4446.3800 0.204  -1.8850 
NdII 145 4446.3805 0.204  -3.2650 
NdII 145 4446.3813 0.204  -1.4280 
NdII 143 4446.3817 0.204  -1.2280 
NdII 145 4446.3821 0.204  -1.9010 
NdII 144 4446.3829 0.204  -0.3500 
NdII 145 4446.3830 0.204  -3.6540 
NdII 145 4446.3836 0.204  -1.3240 
NdII 143 4446.3840 0.204  -2.2010 
NdII 145 4446.3847 0.204  -1.9830 
NdII 145 4446.3864 0.204  -1.2280 
NdII 143 4446.3869 0.204  -1.1380 
NdII 145 4446.3878 0.204  -2.2010 
NdII 146 4446.3882 0.204  -0.3500 
NdII 145 4446.3896 0.204  -1.1380 
NdII 143 4446.3928 0.204  -1.0540 
NdII 145 4446.3932 0.204  -1.0540 
NdII 148 4446.3937 0.204  -0.3500 
NdII 150 4446.4000 0.204  -0.3500 
NdII 143 4567.5856 0.204  -3.1460 
NdII 143 4567.5865 0.204  -2.9500 
NdII 143 4567.5866 0.204  -2.9250 
NdII 143 4567.5881 0.204  -2.9360 
NdII 143 4567.5885 0.204  -2.8220 
NdII 143 4567.5890 0.204  -3.1460 
NdII 143 4567.5904 0.204  -2.7980 
NdII 143 4567.5913 0.204  -2.7790 
NdII 143 4567.5918 0.204  -2.9250 
NdII 143 4567.5935 0.204  -2.6310 
NdII 143 4567.5950 0.204  -2.7900 
NdII 143 4567.5953 0.204  -2.8220 
NdII 145 4567.5966 0.204  -3.1460 
NdII 145 4567.5972 0.204  -2.9500 
NdII 145 4567.5973 0.204  -2.9250 
NdII 143 4567.5975 0.204  -2.4620 
NdII 145 4567.5982 0.204  -2.9360 
NdII 145 4567.5985 0.204  -2.8220 
NdII 145 4567.5987 0.204  -3.1460 
NdII 145 4567.5996 0.204  -2.7980 
NdII 143 4567.5997 0.204  -2.7790 
NdII 143 4567.5997 0.204  -2.8670 
NdII 142 4567.5998 0.204  -1.3100 
NdII 145 4567.6002 0.204  -2.7790 
NdII 145 4567.6005 0.204  -2.9250 
NdII 145 4567.6016 0.204  -2.6310 
NdII 143 4567.6025 0.204  -2.3030 
NdII 145 4567.6026 0.204  -2.7900 
NdII 145 4567.6027 0.204  -2.8220 
NdII 145 4567.6041 0.204  -2.4620 
NdII 144 4567.6047 0.204  -1.3100 
NdII 143 4567.6050 0.204  -2.7900 
NdII 145 4567.6055 0.204  -2.7790 
NdII 145 4567.6055 0.204  -2.8670 
NdII 143 4567.6056 0.204  -3.0820 
NdII 145 4567.6072 0.204  -2.3030 
NdII 143 4567.6086 0.204  -2.1550 
NdII 145 4567.6088 0.204  -2.7900 
NdII 145 4567.6091 0.204  -3.0820 
NdII 146 4567.6095 0.204  -1.3100 
NdII 145 4567.6110 0.204  -2.1550 
NdII 143 4567.6113 0.204  -2.8670 
NdII 145 4567.6127 0.204  -2.8670 
NdII 148 4567.6142 0.204  -1.3100 
NdII 145 4567.6154 0.204  -2.0190 
NdII 143 4567.6158 0.204  -2.0190 
NdII 145 4567.6173 0.204  -3.0820 
NdII 143 4567.6187 0.204  -3.0820 
NdII 150 4567.6195 0.204  -1.3100 
SmII 147 4424.2966 0.484  -0.5870 
SmII 147 4424.3066 0.484  -0.6570 
SmII 149 4424.3083 0.484  -0.5870 
SmII 144 4424.3086 0.484   0.1400 
SmII 147 4424.3108 0.484  -1.8540 
SmII 147 4424.3157 0.484  -0.7310 
SmII 149 4424.3168 0.484  -0.6570 
SmII 147 4424.3195 0.484  -1.6310 
SmII 149 4424.3204 0.484  -1.8540 
SmII 147 4424.3238 0.484  -3.4330 
SmII 147 4424.3240 0.484  -0.8090 
SmII 149 4424.3244 0.484  -0.7310 
SmII 148 4424.3250 0.484   0.1400 
SmII 147 4424.3274 0.484  -1.5440 
SmII 149 4424.3277 0.484  -1.6310 
SmII 147 4424.3312 0.484  -3.0510 
SmII 149 4424.3312 0.484  -0.8090 
SmII 147 4424.3313 0.484  -0.8900 
SmII 149 4424.3313 0.484  -3.4330 
SmII 149 4424.3341 0.484  -1.5440 
SmII 147 4424.3343 0.484  -1.5240 
SmII 150 4424.3343 0.484   0.1400 
SmII 149 4424.3372 0.484  -0.8900 
SmII 149 4424.3373 0.484  -3.0510 
SmII 147 4424.3377 0.484  -2.8680 
SmII 147 4424.3378 0.484  -0.9740 
SmII 149 4424.3396 0.484  -1.5240 
SmII 147 4424.3403 0.484  -1.5560 
SmII 149 4424.3424 0.484  -0.9740 
SmII 149 4424.3424 0.484  -2.8680 
SmII 147 4424.3433 0.484  -1.0600 
SmII 147 4424.3433 0.484  -2.8010 
SmII 149 4424.3444 0.484  -1.5560 
SmII 147 4424.3453 0.484  -1.6500 
SmII 149 4424.3468 0.484  -1.0600 
SmII 149 4424.3468 0.484  -2.8010 
SmII 152 4424.3468 0.484   0.1400 
SmII 147 4424.3478 0.484  -2.8470 
SmII 147 4424.3479 0.484  -1.1430 
SmII 149 4424.3484 0.484  -1.6500 
SmII 147 4424.3494 0.484  -1.8680 
SmII 149 4424.3503 0.484  -1.1430 
SmII 149 4424.3504 0.484  -2.8470 
SmII 147 4424.3514 0.484  -3.0810 
SmII 149 4424.3515 0.484  -1.8680 
SmII 149 4424.3531 0.484  -3.0810 
SmII 154 4424.3540 0.484   0.1400 
SmII 147 4467.3135 0.659  -1.1330 
SmII 147 4467.3145 0.659  -1.8580 
SmII 147 4467.3160 0.659  -3.0710 
SmII 147 4467.3173 0.659  -1.0500 
SmII 147 4467.3187 0.659  -1.6400 
SmII 149 4467.3189 0.659  -1.1330 
SmII 149 4467.3200 0.659  -1.8580 
SmII 147 4467.3206 0.659  -2.8370 
SmII 149 4467.3215 0.659  -3.0710 
SmII 149 4467.3221 0.659  -1.0500 
SmII 147 4467.3222 0.659  -0.9640 
SmII 149 4467.3236 0.659  -1.6400 
SmII 147 4467.3241 0.659  -1.5460 
SmII 149 4467.3255 0.659  -2.8370 
SmII 149 4467.3263 0.659  -0.9640 
SmII 147 4467.3265 0.659  -2.7910 
SmII 147 4467.3281 0.659  -0.8800 
SmII 149 4467.3281 0.659  -1.5460 
SmII 149 4467.3303 0.659  -2.7910 
SmII 147 4467.3305 0.659  -1.5140 
SmII 149 4467.3314 0.659  -0.8800 
SmII 147 4467.3335 0.659  -2.8580 
SmII 149 4467.3335 0.659  -1.5140 
SmII 147 4467.3352 0.659  -0.7990 
SmII 149 4467.3360 0.659  -2.8580 
SmII 149 4467.3373 0.659  -0.7990 
SmII 147 4467.3382 0.659  -1.5340 
SmII 144 4467.3383 0.659   0.1500 
SmII 149 4467.3398 0.659  -1.5340 
SmII 148 4467.3406 0.659   0.1500 
SmII 150 4467.3408 0.659   0.1500 
SmII 152 4467.3410 0.659   0.1500 
SmII 147 4467.3418 0.659  -3.0410 
SmII 154 4467.3420 0.659   0.1500 
SmII 149 4467.3426 0.659  -3.0410 
SmII 147 4467.3434 0.659  -0.7210 
SmII 149 4467.3441 0.659  -0.7210 
SmII 149 4467.3469 0.659  -1.6210 
SmII 147 4467.3470 0.659  -1.6210 
SmII 149 4467.3499 0.659  -3.4230 
SmII 147 4467.3514 0.659  -3.4230 
SmII 149 4467.3518 0.659  -0.6470 
SmII 147 4467.3529 0.659  -0.6470 
SmII 149 4467.3549 0.659  -1.8440 
SmII 147 4467.3572 0.659  -1.8440 
SmII 149 4467.3603 0.659  -0.5770 
SmII 147 4467.3636 0.659  -0.5770 
SmII 154 4537.9234 0.484  -0.4800 
SmII 152 4537.9299 0.484  -0.4800 
SmII 149 4537.9378 0.484  -2.5380 
SmII 149 4537.9401 0.484  -2.3140 
SmII 147 4537.9422 0.484  -2.5380 
SmII 149 4537.9422 0.484  -2.2260 
SmII 149 4537.9442 0.484  -2.2050 
SmII 150 4537.9445 0.484  -0.4800 
SmII 147 4537.9447 0.484  -2.3140 
SmII 149 4537.9462 0.484  -2.2370 
SmII 147 4537.9470 0.484  -2.2260 
SmII 149 4537.9480 0.484  -2.3320 
SmII 147 4537.9492 0.484  -2.2050 
SmII 149 4537.9496 0.484  -1.2280 
SmII 149 4537.9496 0.484  -2.5550 
SmII 149 4537.9506 0.484  -1.3150 
SmII 147 4537.9514 0.484  -2.2370 
SmII 149 4537.9515 0.484  -1.4040 
SmII 149 4537.9523 0.484  -1.4930 
SmII 149 4537.9531 0.484  -1.5780 
SmII 147 4537.9535 0.484  -2.3320 
SmII 149 4537.9537 0.484  -1.6560 
SmII 148 4537.9540 0.484  -0.4800 
SmII 149 4537.9542 0.484  -1.7170 
SmII 149 4537.9546 0.484  -1.7470 
SmII 147 4537.9555 0.484  -2.5550 
SmII 147 4537.9558 0.484  -1.2280 
SmII 147 4537.9571 0.484  -1.3150 
SmII 147 4537.9583 0.484  -1.4040 
SmII 149 4537.9592 0.484  -2.5550 
SmII 147 4537.9593 0.484  -1.4930 
SmII 149 4537.9600 0.484  -2.3320 
SmII 147 4537.9601 0.484  -1.5780 
SmII 149 4537.9606 0.484  -2.2370 
SmII 147 4537.9608 0.484  -1.6560 
SmII 149 4537.9612 0.484  -2.2050 
SmII 147 4537.9614 0.484  -1.7170 
SmII 149 4537.9617 0.484  -2.2260 
SmII 147 4537.9619 0.484  -1.7470 
SmII 149 4537.9621 0.484  -2.3140 
SmII 149 4537.9624 0.484  -2.5380 
SmII 147 4537.9678 0.484  -2.5550 
SmII 144 4537.9686 0.484  -0.4800 
SmII 147 4537.9688 0.484  -2.3320 
SmII 147 4537.9696 0.484  -2.2370 
SmII 147 4537.9702 0.484  -2.2050 
SmII 147 4537.9706 0.484  -2.2260 
SmII 147 4537.9707 0.484  -2.5380 
SmII 147 4537.9708 0.484  -2.3140 
SmII 154 4591.8062 0.184  -1.1200 
SmII 152 4591.8119 0.184  -1.1200 
SmII 149 4591.8203 0.184  -2.7040 
SmII 149 4591.8226 0.184  -2.5000 
SmII 147 4591.8240 0.184  -2.7040 
SmII 149 4591.8248 0.184  -2.4350 
SmII 150 4591.8255 0.184  -1.1200 
SmII 149 4591.8269 0.184  -2.4420 
SmII 147 4591.8271 0.184  -2.5000 
SmII 149 4591.8290 0.184  -2.5080 
SmII 147 4591.8298 0.184  -2.4350 
SmII 149 4591.8304 0.184  -1.8010 
SmII 149 4591.8308 0.184  -2.6460 
SmII 149 4591.8312 0.184  -1.9880 
SmII 149 4591.8320 0.184  -2.2070 
SmII 147 4591.8323 0.184  -2.4420 
SmII 149 4591.8326 0.184  -2.9260 
SmII 149 4591.8327 0.184  -2.4700 
SmII 149 4591.8332 0.184  -2.8010 
SmII 149 4591.8337 0.184  -3.2480 
SmII 148 4591.8339 0.184  -1.1200 
SmII 149 4591.8340 0.184  -3.9470 
SmII 147 4591.8345 0.184  -2.5080 
SmII 149 4591.8356 0.184  -2.9260 
SmII 147 4591.8361 0.184  -1.8010 
SmII 147 4591.8366 0.184  -2.6460 
SmII 149 4591.8368 0.184  -2.6460 
SmII 147 4591.8375 0.184  -1.9880 
SmII 149 4591.8380 0.184  -2.5080 
SmII 147 4591.8386 0.184  -2.2070 
SmII 147 4591.8386 0.184  -2.9260 
SmII 149 4591.8390 0.184  -2.4420 
SmII 147 4591.8393 0.184  -2.4700 
SmII 147 4591.8398 0.184  -2.8010 
SmII 149 4591.8398 0.184  -2.4350 
SmII 147 4591.8401 0.184  -3.2480 
SmII 147 4591.8403 0.184  -3.9470 
SmII 149 4591.8406 0.184  -2.5000 
SmII 149 4591.8413 0.184  -2.7040 
SmII 147 4591.8422 0.184  -2.9260 
SmII 147 4591.8439 0.184  -2.6460 
SmII 147 4591.8454 0.184  -2.5080 
SmII 147 4591.8468 0.184  -2.4420 
SmII 144 4591.8470 0.184  -1.1200 
SmII 147 4591.8480 0.184  -2.4350 
SmII 147 4591.8490 0.184  -2.5000 
SmII 147 4591.8496 0.184  -2.7040 
SmII 154 4604.1484 0.040  -1.3900 
SmII 152 4604.1577 0.040  -1.3900 
SmII 149 4604.1726 0.040  -3.4480 
SmII 150 4604.1781 0.040  -1.3900 
SmII 149 4604.1788 0.040  -2.5830 
SmII 147 4604.1792 0.040  -3.4480 
SmII 149 4604.1796 0.040  -3.0200 
SmII 149 4604.1846 0.040  -2.4220 
SmII 149 4604.1857 0.040  -2.7700 
SmII 149 4604.1864 0.040  -1.9570 
SmII 147 4604.1867 0.040  -2.5830 
SmII 147 4604.1881 0.040  -3.0200 
SmII 149 4604.1893 0.040  -2.4300 
SmII 149 4604.1906 0.040  -2.5940 
SmII 149 4604.1908 0.040  -2.1730 
SmII 148 4604.1914 0.040  -1.3900 
SmII 149 4604.1930 0.040  -2.5940 
SmII 147 4604.1943 0.040  -2.4220 
SmII 149 4604.1943 0.040  -2.4560 
SmII 147 4604.1949 0.040  -2.7700 
SmII 147 4604.1955 0.040  -1.9570 
SmII 149 4604.1967 0.040  -2.8950 
SmII 147 4604.1997 0.040  -2.4300 
SmII 147 4604.2002 0.040  -2.5940 
SmII 147 4604.2018 0.040  -2.1730 
SmII 147 4604.2034 0.040  -2.5940 
SmII 147 4604.2059 0.040  -2.4560 
SmII 147 4604.2081 0.040  -2.8950 
SmII 144 4604.2126 0.040  -1.3900 
SmII 154 4719.8273 0.040  -1.2400 
SmII 152 4719.8344 0.040  -1.2400 
SmII 150 4719.8502 0.040  -1.2400 
SmII 149 4719.8584 0.040  -1.2400 
SmII 148 4719.8640 0.040  -1.2400 
SmII 147 4719.8740 0.040  -1.2400 
SmII 144 4719.8830 0.040  -1.2400 
EuII 151 3907.0403 0.207  -0.3740 
EuII 151 3907.0744 0.207  -0.5420 
EuII 151 3907.0872 0.207  -1.1860 
EuII 153 3907.0889 0.207  -0.3740 
EuII 151 3907.1023 0.207  -0.7420 
EuII 153 3907.1050 0.207  -0.5420 
EuII 153 3907.1097 0.207  -1.1860 
EuII 151 3907.1127 0.207  -1.0200 
EuII 153 3907.1172 0.207  -0.7420 
EuII 153 3907.1220 0.207  -1.0210 
EuII 151 3907.1244 0.207  -0.9940 
EuII 151 3907.1255 0.207  -2.2820 
EuII 153 3907.1263 0.207  -0.9940 
EuII 153 3907.1268 0.207  -2.2830 
EuII 153 3907.1304 0.207  -1.0100 
EuII 151 3907.1321 0.207  -1.0100 
EuII 153 3907.1331 0.207  -1.3580 
EuII 153 3907.1353 0.207  -1.9180 
EuII 153 3907.1358 0.207  -1.0960 
EuII 153 3907.1388 0.207  -1.2610 
EuII 153 3907.1399 0.207  -1.7720 
EuII 151 3907.1410 0.207  -1.3580 
EuII 153 3907.1415 0.207  -1.8060 
EuII 151 3907.1425 0.207  -1.9180 
EuII 151 3907.1457 0.207  -1.0960 
EuII 151 3907.1534 0.207  -1.7720 
EuII 151 3907.1538 0.207  -1.2610 
EuII 151 3907.1585 0.207  -1.8050 
EuII 151 4129.5966 0.000  -1.5120 
EuII 151 4129.6001 0.000  -1.0350 
EuII 151 4129.6137 0.000  -1.3160 
EuII 151 4129.6185 0.000  -0.9770 
EuII 151 4129.6220 0.000  -1.5120 
EuII 151 4129.6387 0.000  -1.2570 
EuII 151 4129.6444 0.000  -0.8470 
EuII 151 4129.6492 0.000  -1.3160 
EuII 151 4129.6716 0.000  -1.2940 
EuII 153 4129.6774 0.000  -1.5130 
EuII 151 4129.6781 0.000  -0.6960 
EuII 153 4129.6801 0.000  -1.0350 
EuII 151 4129.6838 0.000  -1.2570 
EuII 153 4129.6838 0.000  -1.3160 
EuII 153 4129.6871 0.000  -0.9770 
EuII 153 4129.6898 0.000  -1.5130 
EuII 153 4129.6941 0.000  -1.2570 
EuII 153 4129.6974 0.000  -0.8470 
EuII 153 4129.7007 0.000  -1.3160 
EuII 153 4129.7091 0.000  -1.2940 
EuII 153 4129.7117 0.000  -0.6970 
EuII 151 4129.7130 0.000  -1.4800 
EuII 153 4129.7150 0.000  -1.2570 
EuII 151 4129.7198 0.000  -0.5450 
EuII 151 4129.7263 0.000  -1.2940 
EuII 153 4129.7295 0.000  -1.4800 
EuII 153 4129.7305 0.000  -0.5450 
EuII 153 4129.7331 0.000  -1.2940 
EuII 153 4129.7548 0.000  -0.4010 
EuII 153 4129.7558 0.000  -1.4800 
EuII 151 4129.7700 0.000  -0.4010 
EuII 151 4129.7769 0.000  -1.4800 
EuII 151 4204.8780 0.000  -1.1120 
EuII 151 4204.8812 0.000  -1.4130 
EuII 151 4204.8863 0.000  -2.3690 
EuII 151 4204.9039 0.000  -0.9360 
EuII 151 4204.9090 0.000  -1.2300 
EuII 151 4204.9161 0.000  -2.2570 
EuII 151 4204.9408 0.000  -0.7730 
EuII 151 4204.9479 0.000  -1.1710 
EuII 151 4204.9567 0.000  -2.3690 
EuII 153 4204.9775 0.000  -1.1120 
EuII 153 4204.9793 0.000  -1.4130 
EuII 153 4204.9821 0.000  -2.3680 
EuII 151 4204.9888 0.000  -0.6270 
EuII 153 4204.9894 0.000  -0.9360 
EuII 153 4204.9922 0.000  -1.2300 
EuII 153 4204.9957 0.000  -2.2570 
EuII 151 4204.9976 0.000  -1.2050 
EuII 153 4205.0063 0.000  -0.7730 
EuII 151 4205.0081 0.000  -2.7140 
EuII 153 4205.0099 0.000  -1.1710 
EuII 153 4205.0138 0.000  -2.3680 
EuII 153 4205.0281 0.000  -0.6270 
EuII 153 4205.0320 0.000  -1.2050 
EuII 153 4205.0358 0.000  -2.7080 
EuII 151 4205.0476 0.000  -0.4960 
EuII 153 4205.0542 0.000  -0.4960 
EuII 153 4205.0580 0.000  -1.3880 
EuII 151 4205.0581 0.000  -1.3880 
EuII 153 4205.0842 0.000  -0.3760 
EuII 151 4205.1172 0.000  -0.3760 
EuII 151 4435.4571 0.207  -0.6960 
EuII 151 4435.4650 0.207  -1.7080 
EuII 151 4435.4725 0.207  -3.0340 
EuII 151 4435.5254 0.207  -0.8160 
EuII 151 4435.5329 0.207  -1.5250 
EuII 151 4435.5395 0.207  -2.6890 
EuII 153 4435.5398 0.207  -0.6960 
EuII 153 4435.5410 0.207  -1.7080 
EuII 153 4435.5440 0.207  -3.0280 
EuII 153 4435.5678 0.207  -0.8160 
EuII 153 4435.5708 0.207  -1.5250 
EuII 153 4435.5746 0.207  -2.6880 
EuII 151 4435.5823 0.207  -0.9470 
EuII 151 4435.5889 0.207  -1.4910 
EuII 153 4435.5928 0.207  -0.9470 
EuII 151 4435.5944 0.207  -2.5770 
EuII 153 4435.5966 0.207  -1.4910 
EuII 153 4435.6004 0.207  -2.5770 
EuII 153 4435.6137 0.207  -1.0930 
EuII 153 4435.6175 0.207  -1.5500 
EuII 153 4435.6207 0.207  -2.6880 
EuII 151 4435.6273 0.207  -1.0930 
EuII 153 4435.6297 0.207  -1.2560 
EuII 151 4435.6328 0.207  -1.5500 
EuII 153 4435.6328 0.207  -1.7330 
EuII 151 4435.6369 0.207  -2.6890 
EuII 153 4435.6402 0.207  -1.4320 
EuII 151 4435.6602 0.207  -1.2560 
EuII 151 4435.6643 0.207  -1.7330 
EuII 151 4435.6808 0.207  -1.4320 
EuII 151 6645.0717 1.379  -0.5170 
EuII 153 6645.0727 1.379  -1.8230 
EuII 153 6645.0744 1.379  -0.5170 
EuII 153 6645.0749 1.379  -3.4520 
EuII 151 6645.0785 1.379  -1.8230 
EuII 151 6645.0859 1.379  -3.4800 
EuII 153 6645.0876 1.379  -0.5930 
EuII 153 6645.0898 1.379  -1.6280 
EuII 153 6645.0945 1.379  -3.1510 
EuII 153 6645.0974 1.379  -0.6720 
EuII 151 6645.0975 1.379  -0.5930 
EuII 153 6645.1021 1.379  -1.5830 
EuII 153 6645.1047 1.379  -0.7550 
EuII 151 6645.1050 1.379  -1.6280 
EuII 153 6645.1081 1.379  -3.0790 
EuII 153 6645.1101 1.379  -0.8390 
EuII 153 6645.1107 1.379  -1.6350 
EuII 151 6645.1125 1.379  -3.1440 
EuII 153 6645.1144 1.379  -0.9210 
EuII 153 6645.1164 1.379  -1.8300 
EuII 153 6645.1170 1.379  -3.2360 
EuII 151 6645.1194 1.379  -0.6720 
EuII 151 6645.1270 1.379  -1.5830 
EuII 151 6645.1341 1.379  -3.0820 
EuII 151 6645.1376 1.379  -0.7540 
EuII 151 6645.1448 1.379  -1.6350 
EuII 151 6645.1513 1.379  -3.2370 
EuII 151 6645.1525 1.379  -0.8390 
EuII 151 6645.1590 1.379  -1.8290 
EuII 151 6645.1643 1.379  -0.9210 
PbI  207 4057.7638 1.320  -1.3960 
PbI  207 4057.8009 1.320  -0.4420 
PbI  208 4057.8009 1.320  -0.2200 
PbI  206 4057.8144 1.320  -0.2200 
PbI  204 4057.8264 1.320  -0.2200 
PbI  207 4057.8364 1.320  -0.6970 


==> anc/MRtab6.txt <==
Title: Detailed Chemical Abundances in NGC 5824: Another Metal-Poor Globular
Cluster with Internal Heavy Element Abundance Variations
Authors: Roederer I.U., et al.
Table: Mean Abundances in Individual Stars, As Derived from the M2FS Spectra
================================================================================
Byte-by-byte Description of file: datafile5.txt
--------------------------------------------------------------------------------
   Bytes Format Units Label     Explanations
--------------------------------------------------------------------------------
   1-  4 A4     ---     ID        Species
   6- 13 I8     ---     Name      Star name
  15- 16 I2     ---     Num       Number of lines used
  18- 22 F5.2   ---     logeps    [?] Log epsilon abundance
  24- 28 F5.2   ---     [X/Fe]    [?] Abundance relative to Fe I or Fe II (1)
  30- 33 F4.2   ---     stat      [?] Statistical uncertainty in [X/Fe]
  35- 38 F4.2   ---     total     [?] Total uncertainty in [X/Fe]
  40- 43 F4.2   ---     neutrals  [?] Neutrals uncertainty in [X/Fe]
  45- 49 F5.3   ---     ions      [?] Ions uncertainty in [X/Fe]
--------------------------------------------------------------------------------
Note (1):   [Fe/H] is given for Fe I and Fe II
--------------------------------------------------------------------------------
FeI  11001198 18  5.11 -2.39 0.04 0.19            
FeI  12001300 18  5.28 -2.22 0.04 0.19            
FeI  21000267 22  5.16 -2.34 0.04 0.19            
FeI  21000688 17  5.11 -2.39 0.04 0.19            
FeI  41000940 16  5.09 -2.41 0.05 0.19            
FeI  41001607 16  5.22 -2.28 0.04 0.19            
FeI  42006307 17  5.15 -2.35 0.04 0.19            
FeI  42007539 18  5.12 -2.38 0.05 0.19            
FeI  42008343 18  5.03 -2.47 0.04 0.18            
FeI  42008555 11  5.10 -2.40 0.04 0.19            
FeI  42009955 23  5.21 -2.29 0.04 0.19            
FeI  42010124 25  5.13 -2.37 0.04 0.19            
FeI  42010715 10  5.14 -2.36 0.04 0.19            
FeI  42011097 17  5.13 -2.37 0.04 0.19            
FeI  42011404 11  5.18 -2.32 0.04 0.19            
FeI  42012704 17  5.11 -2.39 0.04 0.19            
FeI  42013014 14  4.90 -2.60 0.04 0.19            
FeI  52005710 10  5.14 -2.36 0.05 0.19            
FeI  61000144 10  5.04 -2.46 0.05 0.19            
FeI  61000397 12  5.03 -2.47 0.04 0.19            
FeI  61000826 17  5.16 -2.34 0.04 0.19            
FeI  61005163 19  5.22 -2.28 0.04 0.19            
FeI  61007408 20  5.02 -2.48 0.04 0.19            
FeI  61007565 19  5.13 -2.37 0.04 0.19            
FeI  61008247 16  5.12 -2.38 0.04 0.19            
FeI  71002877 23  5.13 -2.37 0.04 0.19            
FeII 11001198  6  5.43 -2.07 0.05 0.11            
FeII 12001300  5  5.53 -1.97 0.06 0.12            
FeII 21000267  4  5.57 -1.93 0.05 0.11            
FeII 21000688  6  5.54 -1.96 0.06 0.11            
FeII 41000940  5  5.66 -1.84 0.06 0.12            
FeII 41001607  5  5.56 -1.94 0.05 0.11            
FeII 42006307  6  5.54 -1.96 0.06 0.11            
FeII 42007539  4  5.58 -1.92 0.06 0.12            
FeII 42008343  6  5.51 -1.99 0.06 0.12            
FeII 42008555  4  5.60 -1.90 0.06 0.12            
FeII 42009955  6  5.57 -1.93 0.05 0.11            
FeII 42010124  6  5.56 -1.94 0.05 0.11            
FeII 42010715  6  5.51 -1.99 0.06 0.12            
FeII 42011097  6  5.56 -1.94 0.06 0.12            
FeII 42011404  5  5.67 -1.83 0.06 0.12            
FeII 42012704  6  5.51 -1.99 0.05 0.11            
FeII 42013014  6  5.61 -1.89 0.06 0.11            
FeII 52005710  5  5.60 -1.90 0.06 0.12            
FeII 61000144  4  5.59 -1.91 0.06 0.12            
FeII 61000397  6  5.53 -1.97 0.06 0.12            
FeII 61000826  6  5.47 -2.03 0.06 0.12            
FeII 61005163  6  5.64 -1.86 0.05 0.11            
FeII 61007408  6  5.43 -2.07 0.05 0.11            
FeII 61007565  4  5.67 -1.83 0.05 0.11            
FeII 61008247  6  5.40 -2.10 0.06 0.12            
FeII 71002877  6  5.77 -1.73 0.05 0.11            
MgI  11001198  1  5.15 -0.06 0.04 0.24 0.10 0.210 
MgI  12001300  1  5.39  0.01 0.04 0.24 0.11 0.220 
MgI  21000267  1  5.01 -0.25 0.08 0.25 0.12 0.220 
MgI  21000688  1  4.91 -0.30 0.09 0.26 0.13 0.220 
MgI  41000940  1  5.17 -0.02 0.04 0.24 0.12 0.210 
MgI  41001607  1  4.49 -0.83 0.04 0.24 0.11 0.200 
MgI  42006307  1  4.89 -0.36 0.04 0.23 0.10 0.210 
MgI  42007539  1  5.31  0.09 0.12 0.27 0.15 0.230 
MgI  42008343  1  5.33  0.20 0.04 0.24 0.12 0.220 
MgI  42008555  1  5.09 -0.11 0.04 0.22 0.09 0.210 
MgI  42009955  1  4.86 -0.45 0.03 0.24 0.11 0.200 
MgI  42010124  1  4.94 -0.29 0.04 0.24 0.11 0.210 
MgI  42010715  1  5.41  0.17 0.04 0.24 0.11 0.210 
MgI  42011097  1  5.18 -0.05 0.04 0.24 0.11 0.220 
MgI  42011404  1  5.03 -0.25 0.04 0.25 0.10 0.210 
MgI  42012704  1  5.11 -0.10 0.03 0.24 0.11 0.200 
MgI  42013014  1  4.37 -0.63 0.04 0.24 0.10 0.200 
MgI  52005710  1  5.12 -0.12 0.05 0.23 0.10 0.220 
MgI  61000144  1  5.07 -0.07 0.04 0.24 0.12 0.220 
MgI  61000397  1  5.05 -0.08 0.04 0.25 0.11 0.210 
MgI  61000826  1  5.34  0.08 0.04 0.24 0.11 0.220 
MgI  61005163  1  5.45  0.13 0.08 0.25 0.12 0.210 
MgI  61007408  1  4.67 -0.45 0.04 0.24 0.11 0.210 
MgI  61007565  1  4.75 -0.48 0.03 0.24 0.11 0.220 
MgI  61008247  1  5.52  0.30 0.04 0.24 0.11 0.210 
MgI  71002877  1  4.59 -0.64 0.03 0.24 0.11 0.200 
CaI  11001198  2  4.15  0.20 0.10 0.20 0.11 0.190 
CaI  12001300  2  4.30  0.18 0.10 0.20 0.11 0.200 
CaI  21000267  2  4.23  0.23 0.10 0.21 0.11 0.200 
CaI  21000688  2  4.01  0.06 0.10 0.20 0.11 0.190 
CaI  41000940  2  4.08  0.15 0.10 0.20 0.12 0.200 
CaI  41001607  2  4.39  0.34 0.10 0.21 0.11 0.190 
CaI  42006307  2  3.99  0.00 0.10 0.20 0.11 0.200 
CaI  42007539  1  4.18  0.22 0.11 0.20 0.12 0.200 
CaI  42008343  2  4.18  0.31 0.10 0.20 0.11 0.200 
CaI  42008555  2  4.04  0.10 0.11 0.20 0.12 0.200 
CaI  42009955  2  4.16  0.10 0.10 0.20 0.11 0.190 
CaI  42010124  2  4.04  0.07 0.10 0.20 0.11 0.190 
CaI  42010715  2  4.22  0.24 0.10 0.20 0.12 0.200 
CaI  42011097  2  4.24  0.28 0.10 0.20 0.11 0.200 
CaI  42011404  2  4.32  0.30 0.11 0.21 0.12 0.200 
CaI  42012704  2  4.20  0.24 0.10 0.20 0.11 0.190 
CaI  42013014  2  3.97  0.22 0.10 0.20 0.12 0.190 
CaI  52005710  1  4.04  0.06 0.11 0.21 0.12 0.200 
CaI  61000144  1  4.11  0.23 0.11 0.20 0.12 0.200 
CaI  61000397  2  4.08  0.21 0.10 0.20 0.12 0.200 
CaI  61000826  2  4.11  0.11 0.10 0.20 0.11 0.200 
CaI  61005163  1  4.34  0.28 0.10 0.21 0.11 0.200 
CaI  61007408  2  4.12  0.27 0.10 0.20 0.11 0.190 
CaI  61007565  2  4.08  0.11 0.10 0.20 0.11 0.190 
CaI  61008247  2  4.39  0.42 0.10 0.21 0.11 0.200 
CaI  71002877  2  4.20  0.23 0.10 0.21 0.11 0.190 
ScII 11001198  0                                  
ScII 12001300  1  1.36  0.18 0.09 0.14 0.20 0.110 
ScII 21000267  1  1.19 -0.03 0.06 0.12 0.18 0.080 
ScII 21000688  1  1.30  0.11 0.08 0.13 0.19 0.100 
ScII 41000940  1  1.17 -0.14 0.10 0.15 0.20 0.120 
ScII 41001607  1  1.14 -0.07 0.07 0.13 0.19 0.100 
ScII 42006307  1  1.28  0.09 0.08 0.13 0.19 0.100 
ScII 42007539  1  1.43  0.20 0.10 0.15 0.21 0.130 
ScII 42008343  0                                  
ScII 42008555  0                                  
ScII 42009955  1  1.06 -0.16 0.07 0.12 0.18 0.090 
ScII 42010124  1  1.21 -0.00 0.07 0.13 0.19 0.100 
ScII 42010715  0                                  
ScII 42011097  0                                  
ScII 42011404  0                                  
ScII 42012704  1  1.27  0.11 0.07 0.13 0.19 0.100 
ScII 42013014  0                                  
ScII 52005710  0                                  
ScII 61000144  0                                  
ScII 61000397  1  1.08 -0.10 0.10 0.15 0.21 0.130 
ScII 61000826  0                                  
ScII 61005163  1  1.28 -0.01 0.07 0.13 0.20 0.100 
ScII 61007408  1  1.27  0.19 0.07 0.13 0.18 0.090 
ScII 61007565  1  1.04 -0.28 0.07 0.13 0.19 0.090 
ScII 61008247  1  1.02 -0.03 0.10 0.15 0.20 0.120 
ScII 71002877  1  1.21 -0.21 0.07 0.12 0.19 0.090 
TiI  11001198  9  2.65  0.09 0.03 0.18 0.05 0.170 
TiI  12001300  8  2.69 -0.04 0.04 0.19 0.06 0.180 
TiI  21000267 10  2.53 -0.08 0.04 0.19 0.06 0.180 
TiI  21000688 10  2.45 -0.11 0.05 0.19 0.06 0.180 
TiI  41000940  7  2.42 -0.11 0.04 0.18 0.06 0.170 
TiI  41001607  7  2.56 -0.10 0.03 0.19 0.05 0.170 
TiI  42006307  9  2.59 -0.00 0.04 0.18 0.06 0.170 
TiI  42007539  8  2.48 -0.09 0.04 0.19 0.06 0.170 
TiI  42008343  9  2.53  0.05 0.05 0.18 0.07 0.170 
TiI  42008555  6  2.56  0.01 0.04 0.18 0.06 0.170 
TiI  42009955 10  2.59 -0.07 0.03 0.18 0.05 0.170 
TiI  42010124 10  2.54 -0.04 0.03 0.18 0.05 0.170 
TiI  42010715  6  2.64  0.05 0.04 0.19 0.06 0.180 
TiI  42011097  9  2.60  0.02 0.05 0.18 0.06 0.180 
TiI  42011404  7  2.46 -0.17 0.04 0.19 0.06 0.180 
TiI  42012704  8  2.53 -0.04 0.03 0.18 0.05 0.170 
TiI  42013014  6  2.13 -0.23 0.03 0.18 0.06 0.170 
TiI  52005710  5  2.58 -0.00 0.05 0.19 0.07 0.180 
TiI  61000144  6  2.40 -0.09 0.04 0.18 0.06 0.180 
TiI  61000397  6  2.53  0.05 0.04 0.19 0.06 0.170 
TiI  61000826  8  2.63  0.02 0.03 0.18 0.05 0.170 
TiI  61005163  8  2.68  0.01 0.03 0.19 0.05 0.170 
TiI  61007408  6  2.38 -0.09 0.03 0.18 0.05 0.170 
TiI  61007565  9  2.50 -0.08 0.03 0.18 0.05 0.170 
TiI  61008247 10  2.75  0.17 0.04 0.18 0.06 0.170 
TiI  71002877 10  2.46 -0.12 0.03 0.18 0.05 0.170 
TiII 11001198  6  3.19  0.30 0.04 0.11 0.16 0.070 
TiII 12001300  4  3.47  0.49 0.05 0.11 0.17 0.080 
TiII 21000267  6  3.34  0.32 0.04 0.11 0.17 0.070 
TiII 21000688  5  3.24  0.24 0.04 0.11 0.17 0.070 
TiII 41000940  5  3.30  0.19 0.06 0.11 0.17 0.080 
TiII 41001607  6  3.26  0.25 0.04 0.11 0.16 0.070 
TiII 42006307  7  3.32  0.33 0.04 0.11 0.17 0.070 
TiII 42007539  7  3.39  0.36 0.05 0.11 0.17 0.080 
TiII 42008343  6  3.22  0.26 0.04 0.11 0.17 0.070 
TiII 42008555  5  3.25  0.20 0.04 0.11 0.17 0.070 
TiII 42009955  6  3.30  0.27 0.04 0.11 0.16 0.070 
TiII 42010124  6  3.28  0.27 0.05 0.11 0.16 0.070 
TiII 42010715  5  3.26  0.30 0.06 0.11 0.17 0.080 
TiII 42011097  7  3.33  0.32 0.04 0.11 0.17 0.070 
TiII 42011404  5  3.36  0.24 0.05 0.11 0.17 0.080 
TiII 42012704  6  3.27  0.30 0.04 0.11 0.16 0.070 
TiII 42013014  6  3.13  0.07 0.04 0.11 0.17 0.070 
TiII 52005710  6  3.45  0.40 0.06 0.11 0.17 0.090 
TiII 61000144  3  3.31  0.27 0.05 0.11 0.17 0.080 
TiII 61000397  5  3.24  0.26 0.04 0.11 0.17 0.070 
TiII 61000826  7  3.32  0.41 0.05 0.11 0.17 0.080 
TiII 61005163  6  3.38  0.28 0.04 0.11 0.16 0.070 
TiII 61007408  6  3.25  0.37 0.04 0.11 0.16 0.070 
TiII 61007565  6  3.49  0.37 0.05 0.11 0.16 0.080 
TiII 61008247  6  3.19  0.34 0.05 0.11 0.17 0.080 
TiII 71002877  5  3.46  0.24 0.04 0.10 0.16 0.070 
VI   11001198  3  1.30 -0.25 0.13 0.22 0.13 0.210 
VI   12001300  5  1.66 -0.05 0.14 0.23 0.15 0.220 
VI   21000267  5  1.12 -0.47 0.12 0.21 0.13 0.210 
VI   21000688  5  1.38 -0.16 0.13 0.22 0.13 0.210 
VI   41000940  2  1.26 -0.26 0.16 0.24 0.17 0.230 
VI   41001607  3  1.31 -0.34 0.12 0.21 0.13 0.200 
VI   42006307  3  1.33 -0.25 0.14 0.22 0.14 0.210 
VI   42007539  3  1.39 -0.16 0.15 0.24 0.16 0.230 
VI   42008343  3  1.49  0.03 0.15 0.23 0.16 0.230 
VI   42008555  2  1.41 -0.12 0.20 0.26 0.20 0.260 
VI   42009955  3  1.25 -0.39 0.12 0.21 0.13 0.200 
VI   42010124  4  1.10 -0.46 0.12 0.21 0.13 0.210 
VI   42010715  2  1.34 -0.22 0.15 0.23 0.16 0.230 
VI   42011097  2  1.39 -0.17 0.15 0.23 0.16 0.220 
VI   42011404  2  1.34 -0.27 0.15 0.23 0.16 0.230 
VI   42012704  2  1.18 -0.36 0.13 0.22 0.13 0.210 
VI   42013014  2  0.96 -0.37 0.15 0.23 0.16 0.220 
VI   52005710  0                                  
VI   61000144  2  1.36 -0.11 0.17 0.25 0.18 0.240 
VI   61000397  3  1.24 -0.22 0.15 0.23 0.16 0.220 
VI   61000826  3  1.50 -0.10 0.14 0.22 0.14 0.210 
VI   61005163  3  1.39 -0.27 0.12 0.21 0.13 0.200 
VI   61007408  3  1.20 -0.24 0.13 0.22 0.13 0.210 
VI   61007565  5  1.18 -0.38 0.12 0.21 0.13 0.210 
VI   61008247  1  1.53 -0.02 0.17 0.24 0.17 0.230 
VI   71002877  2  1.18 -0.39 0.12 0.21 0.13 0.200 
CrI  11001198  6  2.97 -0.29 0.05 0.19 0.06 0.180 
CrI  12001300  8  3.31 -0.11 0.06 0.19 0.08 0.180 
CrI  21000267  6  3.01 -0.29 0.04 0.21 0.07 0.190 
CrI  21000688  6  2.98 -0.27 0.05 0.20 0.07 0.190 
CrI  41000940  7  2.98 -0.25 0.06 0.19 0.08 0.180 
CrI  41001607  7  3.16 -0.19 0.04 0.19 0.06 0.170 
CrI  42006307  7  3.09 -0.20 0.06 0.19 0.07 0.180 
CrI  42007539  6  3.05 -0.21 0.06 0.20 0.07 0.190 
CrI  42008343  6  2.98 -0.19 0.05 0.18 0.07 0.180 
CrI  42008555  5  2.92 -0.31 0.04 0.18 0.06 0.170 
CrI  42009955  7  3.01 -0.34 0.06 0.19 0.07 0.180 
CrI  42010124  6  2.88 -0.39 0.05 0.19 0.07 0.180 
CrI  42010715  6  3.07 -0.21 0.05 0.19 0.07 0.180 
CrI  42011097  7  3.08 -0.19 0.04 0.18 0.06 0.170 
CrI  42011404  5  2.94 -0.38 0.08 0.21 0.09 0.190 
CrI  42012704  7  2.97 -0.29 0.06 0.19 0.08 0.180 
CrI  42013014  6  2.61 -0.44 0.05 0.18 0.07 0.170 
CrI  52005710  6  3.02 -0.25 0.06 0.19 0.08 0.180 
CrI  61000144  6  2.82 -0.36 0.06 0.19 0.07 0.180 
CrI  61000397  4  2.98 -0.19 0.03 0.20 0.06 0.180 
CrI  61000826  7  3.11 -0.19 0.06 0.19 0.07 0.180 
CrI  61005163  7  3.18 -0.18 0.04 0.19 0.06 0.170 
CrI  61007408  6  2.98 -0.18 0.03 0.18 0.05 0.170 
CrI  61007565  7  3.00 -0.27 0.04 0.19 0.06 0.180 
CrI  61008247  6  3.09 -0.18 0.05 0.19 0.07 0.180 
CrI  71002877  7  3.01 -0.26 0.04 0.19 0.06 0.180 
CrII 11001198  4  3.89  0.31 0.05 0.12 0.19 0.090 
CrII 12001300  3  3.57 -0.10 0.07 0.13 0.19 0.100 
CrII 21000267  4  3.95  0.24 0.05 0.12 0.19 0.080 
CrII 21000688  4  3.76  0.08 0.06 0.12 0.19 0.090 
CrII 41000940  3  3.60 -0.20 0.07 0.13 0.19 0.100 
CrII 41001607  4  3.94  0.24 0.05 0.12 0.18 0.090 
CrII 42006307  3  3.65 -0.03 0.06 0.13 0.19 0.090 
CrII 42007539  4  3.76  0.05 0.07 0.13 0.20 0.100 
CrII 42008343  2  3.69  0.04 0.07 0.13 0.19 0.100 
CrII 42008555  2  3.65 -0.09 0.07 0.13 0.19 0.100 
CrII 42009955  4  3.86  0.15 0.05 0.12 0.19 0.090 
CrII 42010124  4  3.72  0.02 0.06 0.12 0.19 0.090 
CrII 42010715  3  3.85  0.20 0.06 0.13 0.19 0.100 
CrII 42011097  2  3.78  0.09 0.06 0.13 0.19 0.090 
CrII 42011404  3  3.86  0.05 0.07 0.13 0.19 0.100 
CrII 42012704  3  3.72  0.07 0.06 0.12 0.19 0.090 
CrII 42013014  2  3.96  0.21 0.06 0.12 0.18 0.090 
CrII 52005710  1  4.14  0.40 0.05 0.12 0.19 0.080 
CrII 61000144  3  3.81  0.08 0.07 0.13 0.19 0.100 
CrII 61000397  2  3.77  0.09 0.07 0.13 0.19 0.100 
CrII 61000826  3  3.93  0.33 0.06 0.12 0.19 0.090 
CrII 61005163  3  3.95  0.16 0.05 0.12 0.19 0.090 
CrII 61007408  4  3.86  0.29 0.05 0.12 0.18 0.080 
CrII 61007565  3  4.00  0.20 0.05 0.12 0.18 0.080 
CrII 61008247  4  3.78  0.25 0.06 0.12 0.19 0.090 
CrII 71002877  3  3.89 -0.02 0.05 0.12 0.19 0.090 
MnI  11001198  0                                  
MnI  12001300  1  2.94 -0.27 0.30 0.34 0.30 0.340 
MnI  21000267  1  2.45 -0.64 0.15 0.23 0.15 0.220 
MnI  21000688  1  2.84 -0.20 0.13 0.22 0.14 0.210 
MnI  41000940  0                                  
MnI  41001607  0                                  
MnI  42006307  0                                  
MnI  42007539  1  2.87 -0.18 0.22 0.28 0.23 0.280 
MnI  42008343  0                                  
MnI  42008555  0                                  
MnI  42009955  0                                  
MnI  42010124  0                                  
MnI  42010715  0                                  
MnI  42011097  0                                  
MnI  42011404  0                                  
MnI  42012704  2  2.75 -0.29 0.17 0.24 0.18 0.230 
MnI  42013014  0                                  
MnI  52005710  0                                  
MnI  61000144  0                                  
MnI  61000397  0                                  
MnI  61000826  0                                  
MnI  61005163  0                                  
MnI  61007408  0                                  
MnI  61007565  2  2.62 -0.44 0.11 0.21 0.12 0.200 
MnI  61008247  0                                  
MnI  71002877  2  2.63 -0.43 0.15 0.23 0.15 0.220 
NiI  11001198  2  3.62 -0.21 0.03 0.18 0.06 0.170 
NiI  12001300  2  3.81 -0.19 0.04 0.18 0.06 0.170 
NiI  21000267  2  3.82 -0.05 0.03 0.18 0.05 0.170 
NiI  21000688  2  3.68 -0.15 0.03 0.18 0.06 0.170 
NiI  41000940  2  3.57 -0.24 0.04 0.18 0.07 0.170 
NiI  41001607  2  3.68 -0.25 0.03 0.18 0.06 0.160 
NiI  42006307  2  3.81 -0.06 0.03 0.18 0.06 0.170 
NiI  42007539  2  3.60 -0.24 0.04 0.18 0.07 0.170 
NiI  42008343  2  3.67 -0.09 0.04 0.18 0.06 0.170 
NiI  42008555  2  3.58 -0.24 0.05 0.18 0.07 0.170 
NiI  42009955  2  3.66 -0.27 0.03 0.18 0.06 0.160 
NiI  42010124  2  3.67 -0.18 0.03 0.18 0.06 0.170 
NiI  42010715  1  3.98  0.12 0.04 0.18 0.06 0.170 
NiI  42011097  2  3.41 -0.44 0.04 0.18 0.06 0.170 
NiI  42011404  2  3.75 -0.15 0.04 0.18 0.07 0.170 
NiI  42012704  2  3.80 -0.03 0.03 0.18 0.05 0.170 
NiI  42013014  2  3.35 -0.27 0.04 0.18 0.07 0.170 
NiI  52005710  2  3.97  0.12 0.04 0.18 0.07 0.180 
NiI  61000144  1  3.79  0.03 0.04 0.18 0.06 0.170 
NiI  61000397  2  3.58 -0.17 0.04 0.18 0.06 0.170 
NiI  61000826  2  3.84 -0.05 0.03 0.18 0.06 0.170 
NiI  61005163  2  3.82 -0.12 0.03 0.18 0.06 0.170 
NiI  61007408  2  3.80  0.06 0.03 0.18 0.05 0.170 
NiI  61007565  2  3.84 -0.01 0.03 0.18 0.05 0.170 
NiI  61008247  2  3.80 -0.04 0.04 0.18 0.06 0.170 
NiI  71002877  2  3.81 -0.04 0.03 0.18 0.05 0.170 
SrI  11001198  1  0.26 -0.22 0.03 0.18 0.05 0.170 
SrI  12001300  1  0.44 -0.21 0.03 0.18 0.06 0.170 
SrI  21000267  1  0.09 -0.44 0.02 0.18 0.05 0.170 
SrI  21000688  1  0.08 -0.40 0.03 0.18 0.06 0.170 
SrI  41000940  1  0.15 -0.31 0.04 0.18 0.07 0.170 
SrI  41001607  1  0.38 -0.21 0.03 0.18 0.05 0.160 
SrI  42006307  1  0.13 -0.39 0.04 0.18 0.06 0.170 
SrI  42007539  1 -0.16 -0.65 0.05 0.18 0.08 0.170 
SrI  42008343  0                                  
SrI  42008555  0                                  
SrI  42009955  1  0.08 -0.50 0.03 0.18 0.05 0.160 
SrI  42010124  1  0.17 -0.33 0.03 0.18 0.05 0.170 
SrI  42010715  1  0.14 -0.37 0.05 0.18 0.07 0.170 
SrI  42011097  1  0.17 -0.33 0.04 0.18 0.06 0.170 
SrI  42011404  1  0.21 -0.34 0.04 0.18 0.07 0.170 
SrI  42012704  1  0.07 -0.41 0.03 0.18 0.06 0.170 
SrI  42013014  0                                  
SrI  52005710  1  0.66  0.15 0.04 0.18 0.07 0.180 
SrI  61000144  1  0.07 -0.34 0.05 0.18 0.07 0.180 
SrI  61000397  1 -0.12 -0.52 0.05 0.18 0.07 0.170 
SrI  61000826  1  0.07 -0.46 0.04 0.18 0.06 0.170 
SrI  61005163  1  0.43 -0.16 0.03 0.18 0.06 0.160 
SrI  61007408  1 -0.14 -0.53 0.04 0.18 0.06 0.170 
SrI  61007565  1  0.01 -0.49 0.03 0.18 0.05 0.170 
SrI  61008247  1  0.40 -0.09 0.03 0.18 0.06 0.170 
SrI  71002877  1  0.00 -0.50 0.03 0.18 0.05 0.170 
BaII 11001198  1 -0.71 -0.82 0.21 0.24 0.24 0.230 
BaII 12001300  1 -0.23 -0.44 0.25 0.28 0.28 0.280 
BaII 21000267  1 -0.27 -0.52 0.12 0.16 0.16 0.160 
BaII 21000688  1 -0.20 -0.42 0.18 0.20 0.21 0.200 
BaII 41000940  1  0.16 -0.18 0.24 0.27 0.27 0.260 
BaII 41001607  1 -0.71 -0.95 0.20 0.22 0.23 0.220 
BaII 42006307  1  0.12 -0.10 0.25 0.27 0.28 0.270 
BaII 42007539  1 -0.10 -0.36 0.29 0.31 0.32 0.310 
BaII 42008343  1 -0.12 -0.31 0.31 0.34 0.34 0.330 
BaII 42008555  1 -0.21 -0.49 0.08 0.15 0.17 0.150 
BaII 42009955  1 -0.37 -0.62 0.16 0.19 0.19 0.180 
BaII 42010124  1 -0.47 -0.71 0.20 0.22 0.23 0.220 
BaII 42010715  1 -0.63 -0.82 0.30 0.32 0.33 0.320 
BaII 42011097  1 -0.36 -0.60 0.26 0.29 0.29 0.290 
BaII 42011404  1 -0.12 -0.47 0.22 0.25 0.25 0.240 
BaII 42012704  1 -0.64 -0.83 0.18 0.21 0.22 0.200 
BaII 42013014  1 -0.09 -0.38 0.19 0.22 0.22 0.210 
BaII 52005710  1  0.22 -0.06 0.37 0.38 0.39 0.390 
BaII 61000144  1 -0.29 -0.56 0.34 0.36 0.37 0.360 
BaII 61000397  1 -0.61 -0.82 0.26 0.28 0.29 0.280 
BaII 61000826  1 -0.17 -0.32 0.28 0.31 0.31 0.310 
BaII 61005163  1  0.83  0.51 0.04 0.11 0.11 0.110 
BaII 61007408  1 -0.49 -0.60 0.22 0.25 0.25 0.240 
BaII 61007565  1  0.01 -0.34 0.14 0.18 0.18 0.180 
BaII 61008247  1 -0.26 -0.34 0.25 0.28 0.28 0.270 
BaII 71002877  1 -0.39 -0.84 0.14 0.17 0.18 0.170 
LaII 11001198  1 -1.20 -0.23 0.17 0.21 0.25 0.190 
LaII 12001300  1 -0.85  0.02 0.18 0.21 0.26 0.200 
LaII 21000267  1 -1.07 -0.24 0.14 0.17 0.23 0.150 
LaII 21000688  0                                  
LaII 41000940  0                                  
LaII 41001607  1 -0.95 -0.11 0.15 0.19 0.23 0.170 
LaII 42006307  0                                  
LaII 42007539  0                                  
LaII 42008343  0                                  
LaII 42008555  0                                  
LaII 42009955  1 -1.01 -0.18 0.13 0.17 0.22 0.150 
LaII 42010124  0                                  
LaII 42010715  1 -0.94 -0.05 0.31 0.33 0.36 0.320 
LaII 42011097  0                                  
LaII 42011404  1 -0.83 -0.10 0.22 0.25 0.29 0.230 
LaII 42012704  1 -1.17 -0.28 0.21 0.23 0.27 0.220 
LaII 42013014  0                                  
LaII 52005710  0                                  
LaII 61000144  0                                  
LaII 61000397  1 -1.18 -0.31 0.26 0.28 0.32 0.270 
LaII 61000826  0                                  
LaII 61005163  1 -0.37  0.39 0.12 0.16 0.22 0.140 
LaII 61007408  1 -0.97 -0.00 0.16 0.19 0.24 0.170 
LaII 61007565  1 -0.88 -0.15 0.14 0.18 0.23 0.160 
LaII 61008247  1 -1.03 -0.03 0.16 0.19 0.24 0.170 
LaII 71002877  0                                  
CeII 11001198  5 -0.66 -0.17 0.09 0.14 0.20 0.110 
CeII 12001300  7 -0.45 -0.06 0.08 0.14 0.20 0.110 
CeII 21000267  5 -0.61 -0.25 0.05 0.12 0.19 0.080 
CeII 21000688  3 -0.48 -0.10 0.09 0.14 0.20 0.110 
CeII 41000940  4 -0.35 -0.09 0.08 0.14 0.20 0.110 
CeII 41001607  4 -0.60 -0.24 0.06 0.13 0.19 0.100 
CeII 42006307  6 -0.61 -0.22 0.08 0.14 0.20 0.100 
CeII 42007539  2 -0.58 -0.24 0.07 0.13 0.20 0.100 
CeII 42008343  3 -0.65 -0.23 0.12 0.16 0.21 0.140 
CeII 42008555  3 -0.40 -0.08 0.08 0.14 0.20 0.100 
CeII 42009955  8 -0.58 -0.23 0.07 0.13 0.19 0.110 
CeII 42010124  6 -0.65 -0.29 0.06 0.13 0.19 0.100 
CeII 42010715  2 -0.63 -0.22 0.14 0.18 0.23 0.160 
CeII 42011097  5 -0.61 -0.24 0.07 0.13 0.19 0.100 
CeII 42011404  4 -0.40 -0.15 0.11 0.15 0.21 0.130 
CeII 42012704  5 -0.54 -0.14 0.08 0.13 0.19 0.110 
CeII 42013014  4 -0.66 -0.35 0.08 0.13 0.20 0.110 
CeII 52005710  3 -0.36 -0.04 0.08 0.14 0.20 0.110 
CeII 61000144  3 -0.55 -0.22 0.09 0.14 0.20 0.120 
CeII 61000397  4 -0.54 -0.15 0.12 0.16 0.22 0.140 
CeII 61000826  6 -0.57 -0.12 0.07 0.13 0.19 0.100 
CeII 61005163  8  0.17  0.45 0.06 0.12 0.18 0.080 
CeII 61007408  4 -0.53 -0.04 0.05 0.12 0.18 0.090 
CeII 61007565  6 -0.59 -0.34 0.06 0.12 0.19 0.080 
CeII 61008247  4 -0.48  0.05 0.08 0.14 0.20 0.110 
CeII 71002877  7 -0.46 -0.31 0.07 0.13 0.19 0.100 
NdII 11001198  3 -0.60  0.04 0.10 0.15 0.20 0.120 
NdII 12001300  5 -0.36  0.19 0.10 0.15 0.20 0.120 
NdII 21000267  5 -0.66 -0.15 0.06 0.13 0.19 0.090 
NdII 21000688  4 -0.44  0.10 0.08 0.14 0.20 0.110 
NdII 41000940  4 -0.48 -0.05 0.11 0.15 0.21 0.130 
NdII 41001607  4 -0.78 -0.26 0.11 0.16 0.21 0.140 
NdII 42006307  4 -0.53  0.01 0.10 0.15 0.21 0.120 
NdII 42007539  3 -0.62 -0.12 0.11 0.15 0.21 0.130 
NdII 42008343  2 -0.53  0.04 0.10 0.15 0.20 0.120 
NdII 42008555  2 -0.38  0.09 0.11 0.16 0.21 0.130 
NdII 42009955  5 -0.68 -0.18 0.09 0.14 0.20 0.120 
NdII 42010124  4 -0.67 -0.16 0.10 0.15 0.20 0.120 
NdII 42010715  3 -0.56  0.00 0.13 0.17 0.22 0.150 
NdII 42011097  3 -0.53 -0.00 0.11 0.16 0.21 0.130 
NdII 42011404  4 -0.62 -0.21 0.14 0.18 0.23 0.160 
NdII 42012704  4 -0.55  0.02 0.07 0.13 0.19 0.110 
NdII 42013014  1 -0.73 -0.26 0.17 0.20 0.25 0.190 
NdII 52005710  2 -0.32  0.17 0.15 0.19 0.24 0.170 
NdII 61000144  2 -0.36  0.13 0.15 0.18 0.23 0.160 
NdII 61000397  4 -0.38  0.17 0.08 0.14 0.20 0.110 
NdII 61000826  1 -0.75 -0.14 0.10 0.15 0.20 0.120 
NdII 61005163  6  0.01  0.44 0.07 0.13 0.19 0.100 
NdII 61007408  4 -0.68 -0.03 0.12 0.16 0.21 0.140 
NdII 61007565  4 -0.65 -0.24 0.08 0.13 0.19 0.100 
NdII 61008247  4 -0.52  0.16 0.10 0.15 0.21 0.130 
NdII 71002877  4 -0.51 -0.20 0.07 0.13 0.19 0.110 
SmII 11001198  3 -1.05  0.06 0.12 0.16 0.22 0.140 
SmII 12001300  5 -0.79  0.22 0.08 0.13 0.19 0.100 
SmII 21000267  8 -0.87  0.10 0.05 0.12 0.19 0.080 
SmII 21000688  3 -0.87  0.13 0.10 0.15 0.21 0.120 
SmII 41000940  2 -1.00 -0.11 0.08 0.13 0.19 0.110 
SmII 41001607  5 -0.92  0.06 0.08 0.14 0.19 0.110 
SmII 42006307  4 -0.76  0.24 0.07 0.13 0.19 0.090 
SmII 42007539  4 -0.90  0.07 0.09 0.14 0.21 0.120 
SmII 42008343  3 -0.68  0.35 0.15 0.18 0.23 0.160 
SmII 42008555  2 -0.82  0.12 0.07 0.13 0.19 0.090 
SmII 42009955  4 -0.99 -0.02 0.07 0.13 0.19 0.110 
SmII 42010124  8 -0.96  0.01 0.06 0.13 0.19 0.100 
SmII 42010715  3 -0.53  0.49 0.09 0.14 0.20 0.120 
SmII 42011097  2 -0.94  0.05 0.06 0.13 0.19 0.090 
SmII 42011404  3 -0.84  0.03 0.15 0.18 0.24 0.170 
SmII 42012704  6 -1.00  0.03 0.07 0.13 0.19 0.110 
SmII 42013014  1 -0.73  0.20 0.20 0.23 0.27 0.220 
SmII 52005710  0                                  
SmII 61000144  1 -0.53  0.42 0.17 0.20 0.25 0.180 
SmII 61000397  4 -0.72  0.29 0.07 0.13 0.19 0.100 
SmII 61000826  2 -0.89  0.18 0.22 0.25 0.28 0.230 
SmII 61005163  9 -0.54  0.35 0.08 0.14 0.20 0.110 
SmII 61007408  9 -0.91  0.19 0.06 0.13 0.19 0.090 
SmII 61007565  7 -0.92 -0.05 0.07 0.13 0.19 0.090 
SmII 61008247  4 -0.80  0.34 0.07 0.13 0.19 0.100 
SmII 71002877  7 -0.89 -0.12 0.06 0.12 0.19 0.100 
EuII 11001198  1 -1.43  0.12 0.20 0.23 0.27 0.210 
EuII 12001300  1 -1.22  0.23 0.26 0.28 0.31 0.260 
EuII 21000267  1 -1.41  0.00 0.17 0.20 0.24 0.180 
EuII 21000688  1 -1.28  0.16 0.22 0.24 0.28 0.230 
EuII 41000940  1 -1.30  0.02 0.26 0.28 0.32 0.270 
EuII 41001607  1 -1.36  0.06 0.20 0.23 0.27 0.220 
EuII 42006307  1 -1.01  0.43 0.22 0.25 0.28 0.230 
EuII 42007539  1 -1.29  0.11 0.28 0.30 0.34 0.290 
EuII 42008343  1 -1.21  0.26 0.25 0.28 0.31 0.260 
EuII 42008555  1 -1.09  0.29 0.27 0.29 0.32 0.280 
EuII 42009955  1 -1.43 -0.02 0.20 0.22 0.26 0.210 
EuII 42010124  1 -1.42 -0.00 0.21 0.23 0.27 0.220 
EuII 42010715  1 -1.34  0.13 0.33 0.35 0.38 0.340 
EuII 42011097  1 -1.31  0.11 0.24 0.26 0.29 0.240 
EuII 42011404  1 -1.33 -0.02 0.30 0.32 0.35 0.310 
EuII 42012704  1 -1.51 -0.04 0.20 0.23 0.27 0.220 
EuII 42013014  1 -1.46 -0.09 0.29 0.31 0.35 0.310 
EuII 52005710  1 -1.14  0.24 0.37 0.38 0.41 0.370 
EuII 61000144  1 -1.24  0.15 0.31 0.33 0.36 0.320 
EuII 61000397  1 -1.34  0.11 0.27 0.29 0.33 0.280 
EuII 61000826  1 -1.40  0.11 0.24 0.26 0.30 0.250 
EuII 61005163  1 -1.26  0.08 0.20 0.22 0.27 0.210 
EuII 61007408  1 -1.36  0.19 0.20 0.23 0.27 0.220 
EuII 61007565  1 -1.19  0.12 0.18 0.21 0.25 0.190 
EuII 61008247  1 -1.31  0.27 0.25 0.27 0.31 0.260 
EuII 71002877  1 -1.18  0.03 0.19 0.22 0.26 0.200 
DyII 11001198  1 -0.77  0.20 0.13 0.17 0.22 0.140 
DyII 12001300  1 -0.46  0.41 0.10 0.15 0.20 0.120 
DyII 21000267  1 -0.78  0.05 0.06 0.13 0.19 0.090 
DyII 21000688  1 -0.57  0.29 0.08 0.13 0.19 0.100 
DyII 41000940  1 -0.65  0.09 0.15 0.18 0.23 0.170 
DyII 41001607  1 -0.71  0.13 0.13 0.17 0.22 0.160 
DyII 42006307  1 -0.85  0.01 0.24 0.27 0.30 0.250 
DyII 42007539  1 -0.77  0.05 0.15 0.19 0.24 0.170 
DyII 42008343  1 -0.39  0.50 0.12 0.16 0.21 0.140 
DyII 42008555  1 -0.63  0.17 0.21 0.24 0.28 0.220 
DyII 42009955  1 -0.66  0.17 0.07 0.13 0.19 0.100 
DyII 42010124  1 -0.76  0.08 0.07 0.13 0.19 0.100 
DyII 42010715  0                                  
DyII 42011097  1 -0.59  0.25 0.10 0.15 0.20 0.120 
DyII 42011404  1 -0.57  0.16 0.13 0.17 0.22 0.150 
DyII 42012704  1 -0.73  0.16 0.10 0.15 0.21 0.130 
DyII 42013014  0                                  
DyII 52005710  0                                  
DyII 61000144  1 -0.90 -0.09 0.17 0.20 0.24 0.180 
DyII 61000397  1 -0.79  0.08 0.10 0.15 0.21 0.130 
DyII 61000826  1 -0.60  0.33 0.11 0.16 0.21 0.130 
DyII 61005163  1 -0.40  0.36 0.07 0.12 0.19 0.090 
DyII 61007408  1 -0.64  0.33 0.07 0.13 0.19 0.100 
DyII 61007565  1 -0.83 -0.10 0.07 0.13 0.19 0.090 
DyII 61008247  1 -0.67  0.33 0.14 0.18 0.23 0.150 
DyII 71002877  1 -0.77 -0.14 0.10 0.15 0.21 0.130 

